A Complete Geometric Message-Passing Architecture for Point Clouds

Three-dimensional point clouds are a fundamental data modality, and a large family of machine learning architectures has been developed to respect their natural symmetries to rigid motions and permutations. A principled way to compare these architectures, which vary widely in complexity and cost, is through their expressive power. That is, an architecture is complete if it can distinguish any two inputs not related by the symmetries it respects. Simple distance-based message-passing networks are known to be incomplete, and while there exist complete alternatives, they typically rely on computationally intensive mechanisms like high-order representations of the rotation group or higher-order Weisfeiler-Leman-type tests. In this work, we devise a novel, simple, equivariant message-passing architecture for point clouds, and prove that it is complete. We complement our theoretical result with experiments showing that our architecture separates challenging point clouds that distance-based message passing provably cannot distinguish. Our results suggest that high-order equivariant features may not be necessary to enhance the expressivity of point cloud architectures, and can help settle completeness for other equivariant architectures for which such results are currently unknown. We give initial evidence for this by proving completeness of a slightly modified version of SEGNN.

==> anc/README.txt <==
EXACT VERIFIER FOR THE COLORED BALANCED-SET LEMMA
================================================

Companion code to Appendices B and C of the paper
"A Complete Geometric Message-Passing Architecture for Point Clouds"
("the paper" below), provided as ancillary files with its arXiv version.
Statements of the paper are named by their number in the arXiv version and by
their LaTeX label in the paper's source.

Terminology: what this code calls "atoms" are the "color atoms" of Section B.2
of the paper. They are unrelated to atoms in chemistry: a color atom is a set
of points that no color-balanced coloring can split.

Files
-----
verify_colored_balance.py       The proof artifact cited in Appendix C:
                               a self-contained exact Python verifier.
colored_balance_certificate.json
                               Deterministic, inspectable certificate it writes.
balanced_sets.ipynb            Companion notebook. It does exactly what the
                               script does, no more, step by step with
                               explanations, one section per check below, each
                               anchored to the statement of the paper it
                               verifies; its last section cross-checks the
                               notebook, the script and the certificate. Needs
                               sympy (for display only).
README.txt                     This file.

Run
---
Requirements: Python 3.9 or later. No third-party packages are needed.

From this directory:

    python3 verify_colored_balance.py --output colored_balance_certificate.json

Omit --output to verify without writing a certificate. All checks remain active
under python3 -O. The program exits with status 0 only after every check below
passes; otherwise it reports the failed claim and exits unsuccessfully.
Successful output ends with:

    The 16 sets of Table 3 are pairwise distinct; PASS
    Certificate written to colored_balance_certificate.json
    SUCCESS: all checks passed; 21 configurations, 366 forced equalities.

What is verified, and where the paper uses it
---------------------------------------------
The numbering matches the module docstring of verify_colored_balance.py. The
notebook balanced_sets.ipynb splits some checks into several sections:
check 1-5 = notebook sections 1-5, check 6 = sections 6-9, check 7 = sections
10-12, check 8 = section 13, check 9 = section 14; section 15 is the
cross-check with the script and the certificate.

1. Number field (field_self_checks). The relations, the explicit inverses, and
   commutativity and associativity of all 16^3 basis products of the field K
   below. [Appendix C, "Number field and equality"; eq:fieldbasis]
2. Coordinates (platonic_pieces). The normalized V/E/F coordinates have the
   expected sizes, unit norm and no repeated points; the 30 icosahedral edges
   and 20 faces are found from the vertices. V means vertices, E normalized
   edge midpoints, F normalized face centers. The families use a tetrahedron
   (T), a cube (O, for the octahedral family) and an icosahedron (I).
   [Appendix C, "Coordinates and the 21 cases"; Table 4 = tab:21]
3. Identification with the solids (solid_identification_checks). The five
   Platonic solids are built from their standard vertex coordinates alone;
   edges (nearest pairs) and faces (supporting planes) are computed exactly,
   with their counts and incidences checked. The coordinates of check 2 are,
   up to positive scaling, exactly the vertices, edge midpoints and face
   centers of the tetrahedron, the cube and the icosahedron; in the paper's
   octahedron convention (V_O = axes, F_O = cube), of the octahedron.
   [Section B.1 = sec:uncolored, definition of the Platonic balanced sets;
   Appendix C, "The solids, duality and congruences" = sec:solids-check]
4. Duality (duality_checks). Cube <-> octahedron and dodecahedron <->
   icosahedron: the vertices of each are the face-center directions of the
   other, and the edge-midpoint directions agree; the tetrahedron is self-dual
   (its face centers are the antipodes of its vertices, a quarter-turned copy
   of it). Hence T, O, I suffice. [Section B.1, paragraph on duals;
   sec:solids-check]
5. Congruences (congruence_checks). The quarter-turn R_z about the z-axis maps
   T(V) onto T(F) and T(VE) onto T(EF); T(E) = O(V), T(VF) = O(F) and
   T(VEF) = O(VF) as sets. So the 21 descriptions give the 16 sets of
   Table 3. [Section B.1; Table 4, last column; sec:solids-check; used by
   Proposition B.3 = prop:uncolored]
6. For each of the 21 descriptions (analyze_configuration):
   a. Every root's exact dot-product shells have zero total tangent vector
      (balance, eq:B). The shells t = +1, -1 are single points.
   b. Necessary color equalities from the shell rules of Lemma B.5
      (lem:shellrules):
        - a shell of size 2 or 3 is monochromatic;
        - each opposite tangent pair in a shell of size 4 is monochromatic;
        - a regular pentagonal shell is monochromatic.
      The tangent geometry required by each rule is checked exactly before it
      is applied, and an equality forest is recorded, not just component sizes.
   c. The components match an independently specified expected table (the
      color atoms of Tables 3 and 4 = tab:hosts, tab:21), including which V/E/F
      pieces they occupy. Two-point components are antipodal pairs; four-point
      components are regular tetrahedra with pairwise dot product -1/3
      (Figure 4 = fig:leech-color-atoms).
   d. Every component is itself balanced at EVERY root of the whole support
      (eq. (22) = eq:atombalance). This proves sufficiency for all colorings
      of the color atoms.
   Together: Proposition B.6 (prop:finite, "Exact finite classification").
7. For each description (check_symmetries):
   a. Property (ii) (Section B.2 = sec:colored-general): explicit signed
      permutation matrices of determinant +1 realize every permutation of
      equal-sized color atoms.
   b. A determinant -1 signed permutation matrix fixes every color atom
      setwise (Remark "mirror images" after the proof of Lemma A.2 =
      lem:colored).
   c. Property (i): the total cardinality of a subfamily of color atoms
      determines how many color atoms of each size it contains. With 7a, all
      color classes can be matched simultaneously by a single proper rotation.
8. Figure 4's quarter-turn (figure4_quarter_turn_check). The quarter-turn about
   the z-axis maps O(F) and O(VF) onto themselves, interchanges their two
   tetrahedral color atoms and preserves the octahedron.
   [Figure 4, caption; paragraph on property (ii)]
9. Minimum distances and distinctness (minimum_distance_checks,
   distinctness_check). The minimum squared distances of O(E), I(V) (m = 12)
   and O(EF), I(F) (m = 20) are 1, 2-2/sqrt5, 2-2*sqrt(2/3), 2-2*sqrt5/3;
   since these are the only sets of equal size in Table 3, the 16 sets are
   pairwise distinct. [Proof of Proposition B.3; Table 3]

Why the shell rules are valid
-----------------------------
Nonpolar tangent vectors are nonzero, distinct, and have equal lengths. A
color class must have tangent sum zero. In a balanced shell of size 2 or 3 no
proper nonempty subset can sum to zero: a singleton is nonzero and the
complement of a two-element subset in size 3 is a singleton. In a four-point
shell only a two-element proper subset can sum to zero, and it must be an
opposite pair. A regular pentagon has no opposite pair; singletons and pairs
cannot sum to zero, and complements exclude subsets of size 4 and 3.
(This is the proof of Lemma B.5 in the paper.)

Expected table
--------------
Mask bits are V=1, E=2, F=4. The cube is used to parameterize O, so its orbit
sizes are V=8, E=12, F=6, and its V and F pieces are the octahedron's F and V.
Duplicate geometric supports in different families are deliberately retained:
all seven nonempty unions in each family are verified (Table 4 of the paper
lists them with the octahedron convention). The order of color atoms below
follows the deterministic vertex indexing.

Case   Points   Color-atom sizes
T1       4      4
T2       6      2, 2, 2
T3      10      4, 6
T4       4      4
T5       8      4, 4
T6      10      6, 4
T7      14      4, 6, 4
O1       8      4, 4
O2      12      12
O3      20      8, 12
O4       6      2, 2, 2
O5      14      4, 4, 6
O6      18      12, 6
O7      26      8, 12, 6
I1      12      12
I2      30      30
I3      42      12, 30
I4      20      20
I5      32      12, 20
I6      50      30, 20
I7      62      12, 30, 20

The 16 distinct sets of Table 3 are T1, T3, O1-O7, I1-I7; the other five are
congruent to some of them (check 5).

Exact arithmetic
----------------
All scalar arithmetic is performed with fractions.Fraction in the real field

    K = Q(phi, a, b, c),
    phi = (1 + sqrt(5))/2,
    a = sqrt(phi + 2),  b = sqrt(3),  c = sqrt(2),

with the positive square roots. The relations used for reduction are

    phi^2 = phi + 1,  a^2 = phi + 2,  b^2 = 3,  c^2 = 2.

The 16 monomials phi^e a^f b^g c^h, e,f,g,h in {0,1}, form a Q-basis.
Indeed a = 2*cos(pi/10) generates the real cyclic quartic subfield of Q(zeta20),
whose unique quadratic subfield is Q(sqrt(5)). Its intersection with
Q(sqrt(2),sqrt(3)) is a subfield of Q(a), hence Q, Q(sqrt(5)) or Q(a). It is
not Q(a), which is cyclic of degree 4 while Q(sqrt(2),sqrt(3)) is not cyclic,
and not Q(sqrt(5)), since the quadratic subfields of Q(sqrt(2),sqrt(3)) are
Q(sqrt(2)), Q(sqrt(3)), and Q(sqrt(6)). So the intersection is Q, and since
both fields are Galois over Q, [K:Q] = 4*4 = 16.

Equality is consequently equality of 16 rational coefficients. There are no
floating-point operations or tolerance comparisons. Signs are needed only for
elements of Q(sqrt(5)) and Q(sqrt(6)) (inequalities between inner products,
supporting planes, directions) and are decided exactly by quadratic_sign.

Icosahedral raw vertices are the cyclic placements of (0, +/-1, +/-phi).
Their norm is a. Edges join raw vertices with inner product phi; face triples
have that inner product on each pair. To obtain unit vectors, divide vertex
vectors by a, edge sums by 2*phi, and face sums by sqrt(3)*phi^2. All these
normalizations and the resulting counts are checked exactly. For checks 3 and
4 the normalizations are undone by these positive factors, which keeps all
coordinates in Q(sqrt(5)) and does not change directions.

Certificate format
------------------
Format "colored-balanced-platonic-v2". An exact scalar is a sparse map from a
basis monomial to a rational string; {} means zero. For example,

    {"1": "-1/2", "phi": "1/2"}

means (phi-1)/2. No approximate decimal coordinates are supplied.

"configurations" contains all 21 descriptions. Every point has a zero-based
index, a V/E/F label, and three exact coordinates. Each configuration records:
  * all exact dot-product shells at every root;
  * the necessary-equality forest, with endpoints, root, shell, dot value,
    and the elementary rule justifying each edge;
  * every color atom's points, size, canonical-piece membership, and geometry;
  * explicit proper/improper symmetry matrices and induced permutations;
  * every subfamily of color atoms with its cardinality and counts by size.

Further keys (new in v2):
  * "congruences": the five congruences of check 5 and their rotations;
  * "figure4_quarter_turn": the rotation and its permutation of the color
    atoms of O1 and O5 (check 8);
  * "minimum_squared_distances": the exact values of check 9;
  * "table3_sizes": the sizes of the 16 sets of Table 3.

The JSON is an inspection aid; the verifier regenerates it from coordinates.
It is not treated as trusted input. It has no timestamps or machine-specific
paths, and is written with LF line endings on every platform, so identical
program versions produce byte-identical JSON files.

Scope and limitations
---------------------
This is a reproducible computer-assisted exact calculation, not a formal
proof-assistant development. Python's integer/Fraction arithmetic and the
implementation are part of its trust base.

The program does not prove Leech's classification of uncolored balanced sets
(Theorem B.2 = thm:leech), the regular-polygon and polygon-plus-poles cases
(Section B.2), the proof of Lemma B.5, the second-moment argument of
Proposition B.3, or the network's universal finite interpolation and
reconstruction steps. Those are analytic parts of the paper. In particular the
polygon argument must separately handle a square plus two poles as an
octahedron. For other even polygons, the alternating ring color atoms are
interchangeable by a proper rotation; odd polygons are monochromatic. The
poles, when present, share one color.

The program's signed permutation matrices need not generate the full symmetry
group of an icosahedral support. They do provide all the symmetries required
by the proof: its color atoms have distinct sizes, so only the identity
permutation of those color atoms and a common improper symmetry are required.


==> anc/balanced_sets.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d1eafc0f",
   "metadata": {},
   "source": [
    "# Companion notebook to `verify_colored_balance.py` (Appendices B and C)\n",
    "\n",
    "This notebook does **exactly what the script `verify_colored_balance.py` does, and no more**: it runs every check of\n",
    "the script step by step, explains it, and names the statement of the paper (\"A Complete Geometric Message-Passing Architecture for Point Clouds\") that it verifies.\n",
    "The **script is the proof artifact** cited in Appendix C; this notebook is its explanatory companion, and its last\n",
    "section checks that both agree with each other and with the stored certificate.\n",
    "\n",
    "Each statement is identified by its number and title in the arXiv version of the paper, and by its **LaTeX label**\n",
    "in the paper's source.\n",
    "\n",
    "| § | Check (script function) | Statement in the paper (label) |\n",
    "|---|---|---|\n",
    "| 1 | Number field (`field_self_checks`) | Appendix C.1, *Number field and equality*; eq. (23) (`eq:fieldbasis`) |\n",
    "| 2 | Coordinates and the 21 descriptions (`platonic_pieces`) | Appendix C.2, *Coordinates and the 21 cases*; Table 4 (`tab:21`) |\n",
    "| 3 | The coordinates are the solids' $V$, $E$, $F$ (`solid_identification_checks`) | Section B.1 (`sec:uncolored`), definition of the Platonic balanced sets; Appendix C.3 (`sec:solids-check`), item 1 |\n",
    "| 4 | Duality (`duality_checks`) | Section B.1, paragraph on duals; Appendix C.3, item 2 |\n",
    "| 5 | The five congruences (`congruence_checks`) | Section B.1; Table 4, last column; Appendix C.3, item 3; used by Proposition B.3 (`prop:uncolored`) |\n",
    "| 6 | Shells and balance (`analyze_configuration`) | Definition (B) (`eq:B`); Lemma B.5 (`lem:shellrules`); Appendix C.4 (`sec:finite-procedure`), steps 1–2 |\n",
    "| 7 | The equality graph (`analyze_configuration`) | Lemma B.5; *The finite Platonic verification* (B.2); Appendix C.4, step 3 |\n",
    "| 8 | Color atoms (`analyze_configuration`) | Proposition B.6 (`prop:finite`, *Exact finite classification*); Tables 3 and 4 (`tab:hosts`, `tab:21`); Appendix C.4, step 4 |\n",
    "| 9 | Sufficiency (`analyze_configuration`) | Proposition B.6, eq. (22) (`eq:atombalance`) |\n",
    "| 10 | Property (i) (`check_symmetries`) | Section B.2 (`sec:colored-general`), properties (i) and (ii); Appendix C.4, step 5 |\n",
    "| 11 | Property (ii) (`check_symmetries`) | Section B.2; Figure 4 (`fig:leech-color-atoms`) |\n",
    "| 12 | Improper symmetries fixing every color atom (`check_symmetries`) | *Remark (mirror images)* after the proof of Lemma A.2 (`lem:colored`) |\n",
    "| 13 | Figure 4's quarter-turn (`figure4_quarter_turn_check`) | Figure 4, caption; paragraph on property (ii); Appendix C.4, step 5 |\n",
    "| 14 | Minimum distances; the 16 sets are distinct (`minimum_distance_checks`, `distinctness_check`) | Proof of Proposition B.3; Table 3; Appendix C.4 and C.3, item 3 |\n",
    "| 15 | Cross-check with the script and the certificate (`build_certificate`) | Appendix C |\n",
    "\n",
    "**Terminology.** The paper's *color atoms* are called `atoms` in the code. They are unrelated to atoms in chemistry:\n",
    "a color atom is a set of points that no color-balanced coloring can split (definition in Section B.2).\n",
    "\n",
    "**Exactness.** All computations are exact, in the number field of the script (rational coefficients over\n",
    "$\\varphi=(1+\\sqrt5)/2$, $a=\\sqrt{\\varphi+2}$, $\\sqrt3$, $\\sqrt2$); signs are decided exactly in $\\mathbb Q(\\sqrt5)$ and\n",
    "$\\mathbb Q(\\sqrt6)$. Every claim is checked with `assert`. `sympy` is used only to display numbers.\n",
    "\n",
    "**Not computed (by the script, hence not here).** Leech's classification (Theorem B.2, `thm:leech`, cited); the polygon\n",
    "families (Section B.2, proved by hand); the proof of Lemma B.5; the second-moment argument of Proposition B.3; and the\n",
    "deduction of Lemma A.2 from properties (i) and (ii).\n",
    "\n",
    "Run from the directory that contains `verify_colored_balance.py` (Python 3.9+, with `sympy`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "298f0408",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:18.562940Z",
     "iopub.status.busy": "2026-11-19T12:07:18.562940Z",
     "iopub.status.idle": "2026-11-19T12:07:19.343151Z",
     "shell.execute_reply": "2026-11-19T12:07:19.343151Z"
    }
   },
   "outputs": [],
   "source": [
    "from collections import Counter, defaultdict\n",
    "from fractions import Fraction\n",
    "from itertools import combinations, permutations, product\n",
    "import json\n",
    "from pathlib import Path\n",
    "import sympy as sp\n",
    "\n",
    "import verify_colored_balance as vcb\n",
    "from verify_colored_balance import (Field, ZERO, ONE, PHI, A, B, C, INV_PHI, INV_A, INV_B, INV_C, ZERO_VECTOR,\n",
    "                                    add, dot, scale, vector, vector_sum, platonic_pieces, quadratic_sign,\n",
    "                                    determinant, apply_matrix, signed_permutation_matrices)\n",
    "\n",
    "# Convert an exact field element to a sympy expression, for display only.\n",
    "_phi = (1 + sp.sqrt(5)) / 2\n",
    "_GENERATORS = (_phi, sp.sqrt(_phi + 2), sp.sqrt(3), sp.sqrt(2))   # phi, a, b, c\n",
    "\n",
    "def to_sympy(x):\n",
    "    total = sp.Integer(0)\n",
    "    for mask, q in x.terms:\n",
    "        term = sp.Rational(q.numerator, q.denominator)\n",
    "        for bit, g in enumerate(_GENERATORS):\n",
    "            if mask & (1 << bit):\n",
    "                term *= g\n",
    "        total += term\n",
    "    return sp.radsimp(sp.expand(total))\n",
    "\n",
    "fmt = lambda v: \"(\" + \", \".join(str(to_sympy(x)) for x in v) + \")\""
   ]
  },
  {
   "cell_type": "markdown",
   "id": "822a77d5",
   "metadata": {},
   "source": [
    "## 1. The number field $K$ (Appendix C.1, *Number field and equality*; eq. (23), `eq:fieldbasis`)\n",
    "\n",
    "All coordinates of the Platonic sets lie in $K=\\mathbb Q(\\varphi,a,b,c)$ with $\\varphi=(1+\\sqrt5)/2$, $a=\\sqrt{\\varphi+2}$,\n",
    "$b=\\sqrt3$, $c=\\sqrt2$. An element of $K$ is stored by its rational coefficients in the basis\n",
    "$\\varphi^e a^f b^g c^h$, $e,f,g,h\\in\\{0,1\\}$, and products are reduced by\n",
    "$\\varphi^2=\\varphi+1$, $a^2=\\varphi+2$, $b^2=3$, $c^2=2$. Appendix C.1 proves that these 16 monomials are linearly\n",
    "independent over $\\mathbb Q$ ($[K:\\mathbb Q]=16$), so **two elements are equal if and only if their coefficients are\n",
    "equal**: equality tests are exact.\n",
    "\n",
    "We check the defining relations, the explicit inverses used to build the coordinates, and commutativity and\n",
    "associativity of the reduction table on all $16^3$ triples of basis elements."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "cdc2941f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:19.348017Z",
     "iopub.status.busy": "2026-11-19T12:07:19.346663Z",
     "iopub.status.idle": "2026-11-19T12:07:19.497096Z",
     "shell.execute_reply": "2026-11-19T12:07:19.497096Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "phi^2 = phi + 1          True\n",
      "a^2 = phi + 2            True\n",
      "b^2 = 3                  True\n",
      "c^2 = 2                  True\n",
      "phi * (phi - 1) = 1      True\n",
      "a * a(3 - phi)/5 = 1     True\n",
      "b * b/3 = 1              True\n",
      "c * c/2 = 1              True\n",
      "commutative and associative on all 16^3 basis triples: True\n"
     ]
    }
   ],
   "source": [
    "relations = {\"phi^2 = phi + 1\": PHI * PHI == PHI + 1, \"a^2 = phi + 2\": A * A == PHI + 2,\n",
    "             \"b^2 = 3\": B * B == 3, \"c^2 = 2\": C * C == 2,\n",
    "             \"phi * (phi - 1) = 1\": PHI * INV_PHI == ONE, \"a * a(3 - phi)/5 = 1\": A * INV_A == ONE,\n",
    "             \"b * b/3 = 1\": B * INV_B == ONE, \"c * c/2 = 1\": C * INV_C == ONE}\n",
    "for name, ok in relations.items():\n",
    "    assert ok, name\n",
    "    print(f\"{name:24} {ok}\")\n",
    "\n",
    "basis = [Field({i: 1}) for i in range(16)]\n",
    "assert all(x * y == y * x for x in basis for y in basis)\n",
    "assert all((x * y) * z == x * (y * z) for x in basis for y in basis for z in basis)\n",
    "print(\"commutative and associative on all 16^3 basis triples: True\")\n",
    "vcb.field_self_checks()   # the script's own version of the same checks"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ff0f04e3",
   "metadata": {},
   "source": [
    "## 2. Coordinates and the 21 descriptions (Appendix C.2, *Coordinates and the 21 cases*; Table 4, `tab:21`)\n",
    "\n",
    "Section B.1 builds a Platonic balanced set from the tetrahedron $T$, the octahedron $O$ or the icosahedron $I$ by taking\n",
    "the union of one, two or all three of its vertices $V$, projected edge midpoints $E$ and projected face centers $F$:\n",
    "$3\\times7=21$ descriptions, which give the 16 distinct sets of Table 3 (`tab:hosts`). Table 4 lists all 21 with their\n",
    "**certificate IDs**: the family letter and a *mask* $1\\cdot[V]+2\\cdot[E]+4\\cdot[F]$.\n",
    "\n",
    "The script realizes the octahedral family by the **cube**, so in its IDs the roles of $V$ and $F$ are exchanged for $O$\n",
    "(e.g. `O1` is the cube, i.e. the octahedron's face centers $O(F)$). The cell below checks the coordinates of Appendix C.2\n",
    "(sizes, distinctness, unit norm) and prints the translation of Table 4."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "142cebf4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:19.525962Z",
     "iopub.status.busy": "2026-11-19T12:07:19.524962Z",
     "iopub.status.idle": "2026-11-19T12:07:19.543427Z",
     "shell.execute_reply": "2026-11-19T12:07:19.543427Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T {'V': 4, 'E': 6, 'F': 4} distinct unit vectors: True\n",
      "O {'V': 8, 'E': 12, 'F': 6} distinct unit vectors: True\n",
      "I {'V': 12, 'E': 30, 'F': 20} distinct unit vectors: True\n",
      "\n",
      "ID  displayed   m\n",
      "T1  T(V)       4\n",
      "T2  T(E)       6\n",
      "T3  T(VE)     10\n",
      "T4  T(F)       4\n",
      "T5  T(VF)      8\n",
      "T6  T(EF)     10\n",
      "T7  T(VEF)    14\n",
      "O1  O(F)       8\n",
      "O2  O(E)      12\n",
      "O3  O(EF)     20\n",
      "O4  O(V)       6\n",
      "O5  O(VF)     14\n",
      "O6  O(VE)     18\n",
      "O7  O(VEF)    26\n",
      "I1  I(V)      12\n",
      "I2  I(E)      30\n",
      "I3  I(VE)     42\n",
      "I4  I(F)      20\n",
      "I5  I(VF)     32\n",
      "I6  I(EF)     50\n",
      "I7  I(VEF)    62\n"
     ]
    }
   ],
   "source": [
    "CERT_PIECES = {family: platonic_pieces(family) for family in \"TOI\"}   # the script's convention (O = cube)\n",
    "for family, pieces in CERT_PIECES.items():\n",
    "    allpts = [p for name in \"VEF\" for p in pieces[name]]\n",
    "    assert len(set(allpts)) == len(allpts) and all(dot(p, p) == ONE for p in allpts)\n",
    "    print(family, {name: len(pieces[name]) for name in \"VEF\"}, \"distinct unit vectors: True\")\n",
    "\n",
    "def cert_points(ident):\n",
    "    # Points of a certificate ID such as 'O5', in the script's order (V, then E, then F pieces)\n",
    "    family, mask = ident[0], int(ident[1])\n",
    "    return [p for bit, name in ((1, \"V\"), (2, \"E\"), (4, \"F\")) if mask & bit\n",
    "            for p in CERT_PIECES[family][name]]\n",
    "\n",
    "def displayed_label(ident):\n",
    "    # Table 3's displayed label: for O, the script's V (cube) and F (axes) are the octahedron's F and V\n",
    "    family, mask = ident[0], int(ident[1])\n",
    "    names = {1: \"V\", 2: \"E\", 4: \"F\"}\n",
    "    if family == \"O\":\n",
    "        names = {1: \"F\", 2: \"E\", 4: \"V\"}\n",
    "    parts = \"\".join(sorted((names[bit] for bit in (1, 2, 4) if mask & bit), key=\"VEF\".index))\n",
    "    return f\"{family}({parts})\"\n",
    "\n",
    "IDS = [family + str(mask) for family in \"TOI\" for mask in range(1, 8)]\n",
    "# Table 4 (tab:21) of the paper: certificate ID -> (displayed set, m, color-atom sizes, representative in Table 3 (tab:hosts))\n",
    "TABLE4 = {\n",
    "    \"T1\": (\"T(V)\", 4, [4], \"T(V)\"),           \"T2\": (\"T(E)\", 6, [2, 2, 2], \"O(V)\"),\n",
    "    \"T3\": (\"T(VE)\", 10, [4, 6], \"T(VE)\"),     \"T4\": (\"T(F)\", 4, [4], \"T(V)\"),\n",
    "    \"T5\": (\"T(VF)\", 8, [4, 4], \"O(F)\"),       \"T6\": (\"T(EF)\", 10, [6, 4], \"T(VE)\"),\n",
    "    \"T7\": (\"T(VEF)\", 14, [4, 6, 4], \"O(VF)\"), \"O1\": (\"O(F)\", 8, [4, 4], \"O(F)\"),\n",
    "    \"O2\": (\"O(E)\", 12, [12], \"O(E)\"),         \"O3\": (\"O(EF)\", 20, [8, 12], \"O(EF)\"),\n",
    "    \"O4\": (\"O(V)\", 6, [2, 2, 2], \"O(V)\"),     \"O5\": (\"O(VF)\", 14, [4, 4, 6], \"O(VF)\"),\n",
    "    \"O6\": (\"O(VE)\", 18, [12, 6], \"O(VE)\"),    \"O7\": (\"O(VEF)\", 26, [8, 12, 6], \"O(VEF)\"),\n",
    "    \"I1\": (\"I(V)\", 12, [12], \"I(V)\"),         \"I2\": (\"I(E)\", 30, [30], \"I(E)\"),\n",
    "    \"I3\": (\"I(VE)\", 42, [12, 30], \"I(VE)\"),   \"I4\": (\"I(F)\", 20, [20], \"I(F)\"),\n",
    "    \"I5\": (\"I(VF)\", 32, [12, 20], \"I(VF)\"),   \"I6\": (\"I(EF)\", 50, [30, 20], \"I(EF)\"),\n",
    "    \"I7\": (\"I(VEF)\", 62, [12, 30, 20], \"I(VEF)\"),\n",
    "}\n",
    "print(f\"\\n{'ID':3} {'displayed':8} {'m':>3}\")\n",
    "for ident in IDS:\n",
    "    label = displayed_label(ident)\n",
    "    assert label == TABLE4[ident][0] and len(cert_points(ident)) == TABLE4[ident][1]\n",
    "    print(f\"{ident:3} {label:8} {len(cert_points(ident)):3d}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d0afb76e",
   "metadata": {},
   "source": [
    "## 3. The coordinates are the vertices, edge midpoints and face centers of the solids (Section B.1; Appendix C.3, `sec:solids-check`, item 1)\n",
    "\n",
    "Section B.1 defines the Platonic balanced sets from the *solids*; Appendix C.2 then just lists coordinates. Here we close\n",
    "that gap: we build each solid **from its vertices alone** and compute its edges and faces exactly.\n",
    "\n",
    "* **Edges** are the pairs of vertices at maximal inner product (the nearest pairs).\n",
    "* **Faces** are the vertex sets of *supporting planes*: planes through three vertices with all other vertices on one side.\n",
    "\n",
    "We check the numbers $(|V|,|E|,|F|)$, that every face has the right number of vertices (3, 4 or 5) and is bounded by\n",
    "that many edges, and that every edge lies in exactly two faces. The edge-midpoint and face-center **directions** are $v+w$ and the sum of\n",
    "a face's vertices. All coordinates lie in $\\mathbb Q(\\sqrt5)$, where signs are exact. Two vectors have the same\n",
    "direction if their cross product vanishes and their inner product is positive."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "65561924",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:19.679832Z",
     "iopub.status.busy": "2026-11-19T12:07:19.588420Z",
     "iopub.status.idle": "2026-11-19T12:07:21.717338Z",
     "shell.execute_reply": "2026-11-19T12:07:21.717859Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tetrahedron   |V|, |E|, |F| = 4, 6, 4\n",
      "cube          |V|, |E|, |F| = 8, 12, 6\n",
      "octahedron    |V|, |E|, |F| = 6, 12, 8\n",
      "dodecahedron  |V|, |E|, |F| = 20, 30, 12\n",
      "icosahedron   |V|, |E|, |F| = 12, 30, 20\n"
     ]
    }
   ],
   "source": [
    "def cross(x, y):\n",
    "    return (x[1] * y[2] - x[2] * y[1], x[2] * y[0] - x[0] * y[2], x[0] * y[1] - x[1] * y[0])\n",
    "\n",
    "def same_direction(x, y):\n",
    "    return cross(x, y) == ZERO_VECTOR and quadratic_sign(dot(x, y)) > 0\n",
    "\n",
    "def same_directions(xs, ys):\n",
    "    # the two lists consist of the same rays, each exactly once\n",
    "    return (len(xs) == len(ys) and all(sum(same_direction(x, y) for y in ys) == 1 for x in xs)\n",
    "            and all(sum(same_direction(x, y) for x in xs) == 1 for y in ys))\n",
    "\n",
    "def solid(vertices, counts, face_size):\n",
    "    n = len(vertices)\n",
    "    assert len({dot(v, v) for v in vertices}) == 1                       # all on one sphere\n",
    "    dots = {(i, j): dot(vertices[i], vertices[j]) for i, j in combinations(range(n), 2)}\n",
    "    best = None\n",
    "    for t in dots.values():                                               # maximal inner product, exactly\n",
    "        if best is None or quadratic_sign(t - best) > 0:\n",
    "            best = t\n",
    "    edges = [pair for pair, t in dots.items() if t == best]\n",
    "    faces = set()\n",
    "    for i, j, k in combinations(range(n), 3):\n",
    "        normal = cross(add(vertices[j], scale(-ONE, vertices[i])), add(vertices[k], scale(-ONE, vertices[i])))\n",
    "        if normal == ZERO_VECTOR:\n",
    "            continue\n",
    "        signs = [quadratic_sign(dot(normal, v) - dot(normal, vertices[i])) for v in vertices]\n",
    "        if min(signs) >= 0 or max(signs) <= 0:                             # a supporting plane\n",
    "            faces.add(frozenset(l for l, s in enumerate(signs) if s == 0))\n",
    "    assert (n, len(edges), len(faces)) == counts\n",
    "    assert all(len(f) == face_size for f in faces)\n",
    "    assert all(sum(i in f and j in f for f in faces) == 2 for i, j in edges)\n",
    "    assert all(sum(i in f and j in f for i, j in edges) == face_size for f in faces)\n",
    "    return {\"V\": list(vertices), \"E\": [add(vertices[i], vertices[j]) for i, j in edges],\n",
    "            \"F\": [vector_sum(vertices[l] for l in f) for f in faces]}\n",
    "\n",
    "signs, pm = list(product((-1, 1), repeat=3)), list(product((-1, 1), repeat=2))\n",
    "cube = [vector(e) for e in signs]\n",
    "SOLIDS = {\n",
    "    \"tetrahedron\":  solid([vector(e) for e in signs if e[0] * e[1] * e[2] > 0], (4, 6, 4), 3),\n",
    "    \"cube\":         solid(cube, (8, 12, 6), 4),\n",
    "    \"octahedron\":   solid([vector(s if k == j else 0 for k in range(3)) for j in range(3) for s in (-1, 1)], (6, 12, 8), 3),\n",
    "    \"dodecahedron\": solid(cube + [vector((0, PHI * s, INV_PHI * t)) for s, t in pm]\n",
    "                               + [vector((INV_PHI * t, 0, PHI * s)) for s, t in pm]\n",
    "                               + [vector((PHI * s, INV_PHI * t, 0)) for s, t in pm], (20, 30, 12), 5),\n",
    "    \"icosahedron\":  solid([vector((0, s, PHI * t)) for s, t in pm] + [vector((PHI * t, 0, s)) for s, t in pm]\n",
    "                          + [vector((s, PHI * t, 0)) for s, t in pm], (12, 30, 20), 3),\n",
    "}\n",
    "for name, S in SOLIDS.items():\n",
    "    print(f\"{name:12}  |V|, |E|, |F| = {len(S['V'])}, {len(S['E'])}, {len(S['F'])}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "15ea4a13",
   "metadata": {},
   "source": [
    "Now compare with the coordinates of Appendix C.2. They are normalized to the unit sphere; we undo the normalization by\n",
    "multiplying each piece by its (positive) normalizing factor ($b=\\sqrt3$, $c=\\sqrt2$, $a$, $2\\varphi$, $b\\varphi^2$), which\n",
    "does not change directions and brings the coordinates back to $\\mathbb Q(\\sqrt5)$. The script's octahedral family is the\n",
    "cube; the paper's octahedron convention ($V_O$ = axes, $F_O$ = cube) is checked as well."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b75c0b49",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:21.809353Z",
     "iopub.status.busy": "2026-11-19T12:07:21.728518Z",
     "iopub.status.idle": "2026-11-19T12:07:21.934840Z",
     "shell.execute_reply": "2026-11-19T12:07:21.934840Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T: the script's V, E, F pieces are the vertex, edge-midpoint and face-center directions of the tetrahedron\n",
      "O: the script's V, E, F pieces are the vertex, edge-midpoint and face-center directions of the cube\n",
      "I: the script's V, E, F pieces are the vertex, edge-midpoint and face-center directions of the icosahedron\n",
      "O: in the paper's convention, V_O, E_O, F_O are the octahedron's vertices, edge midpoints and face centers\n"
     ]
    }
   ],
   "source": [
    "UNNORMALIZE = {\"T\": {\"V\": B, \"E\": ONE, \"F\": B}, \"O\": {\"V\": B, \"E\": C, \"F\": ONE}, \"I\": {\"V\": A, \"E\": 2 * PHI, \"F\": B * PHI * PHI}}\n",
    "in_q5 = lambda p: all(set(dict(x.terms)) <= {0, 1} for x in p)\n",
    "\n",
    "unnormalized = {family: {piece: [scale(UNNORMALIZE[family][piece], p) for p in CERT_PIECES[family][piece]] for piece in \"VEF\"}\n",
    "                for family in \"TOI\"}\n",
    "for family, name in ((\"T\", \"tetrahedron\"), (\"O\", \"cube\"), (\"I\", \"icosahedron\")):\n",
    "    for piece in \"VEF\":\n",
    "        assert all(in_q5(p) for p in unnormalized[family][piece])\n",
    "        assert same_directions(unnormalized[family][piece], SOLIDS[name][piece])\n",
    "    print(f\"{family}: the script's V, E, F pieces are the vertex, edge-midpoint and face-center directions of the {name}\")\n",
    "for paper_piece, script_piece in ((\"V\", \"F\"), (\"E\", \"E\"), (\"F\", \"V\")):\n",
    "    assert same_directions(unnormalized[\"O\"][script_piece], SOLIDS[\"octahedron\"][paper_piece])\n",
    "print(\"O: in the paper's convention, V_O, E_O, F_O are the octahedron's vertices, edge midpoints and face centers\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb23c10c",
   "metadata": {},
   "source": [
    "## 4. Duality (Section B.1, paragraph on duals; Appendix C.3, item 2)\n",
    "\n",
    "Section B.1 reduces the five solids to $T$, $O$, $I$: a solid and its **dual** give the same Platonic balanced sets, with\n",
    "the roles of $V$ and $F$ exchanged, and their edge midpoints point in the same directions. We check, for the cube and the\n",
    "octahedron and for the dodecahedron and the icosahedron, that the vertices of each are the face-center directions of the\n",
    "other and that their edge-midpoint directions agree. The tetrahedron is **self-dual**: its face centers are the antipodes\n",
    "of its vertices, and these form the image of the tetrahedron under the quarter-turn $R_z$ about the $z$-axis."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "50b3d4d2",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:22.110705Z",
     "iopub.status.busy": "2026-11-19T12:07:22.026909Z",
     "iopub.status.idle": "2026-11-19T12:07:22.119950Z",
     "shell.execute_reply": "2026-11-19T12:07:22.120464Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cube <-> octahedron: V and F exchanged, same edge-midpoint directions\n",
      "dodecahedron <-> icosahedron: V and F exchanged, same edge-midpoint directions\n",
      "tetrahedron: face centers = antipodes of the vertices = R_z(tetrahedron), so it is self-dual\n"
     ]
    }
   ],
   "source": [
    "for first, second in ((\"cube\", \"octahedron\"), (\"dodecahedron\", \"icosahedron\")):\n",
    "    assert same_directions(SOLIDS[first][\"V\"], SOLIDS[second][\"F\"])\n",
    "    assert same_directions(SOLIDS[first][\"F\"], SOLIDS[second][\"V\"])\n",
    "    assert same_directions(SOLIDS[first][\"E\"], SOLIDS[second][\"E\"])\n",
    "    print(f\"{first} <-> {second}: V and F exchanged, same edge-midpoint directions\")\n",
    "T = SOLIDS[\"tetrahedron\"]\n",
    "Rz = ((0, -1, 0), (1, 0, 0), (0, 0, 1))\n",
    "assert determinant(Rz) == 1\n",
    "assert same_directions(T[\"F\"], [scale(-ONE, v) for v in T[\"V\"]])\n",
    "assert same_directions([apply_matrix(Rz, v) for v in T[\"V\"]], T[\"F\"])\n",
    "print(\"tetrahedron: face centers = antipodes of the vertices = R_z(tetrahedron), so it is self-dual\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5d94329c",
   "metadata": {},
   "source": [
    "## 5. The five congruences among the 21 descriptions (Section B.1; Table 4, last column; Appendix C.3, item 3)\n",
    "\n",
    "The 21 descriptions give only 16 sets: Section B.1 lists five pairs of congruent descriptions, which Table 4 marks by\n",
    "$\\cong$. Proposition B.3 (`prop:uncolored`) relies on them: it distinguishes the 16 sets of Table 3, and e.g. $T(V)$ and\n",
    "$T(F)$ both have $m=4$. Three are equalities of sets; two hold via the quarter-turn $R_z$ of Section 4, which maps the\n",
    "tetrahedron's vertices onto its face centers and its edge midpoints (the axes) onto themselves. (Congruence in the paper\n",
    "means a proper rotation.) We also check that each congruence pairs one of the 16 representatives with one duplicate, covering all 21."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "fa687a32",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:22.128026Z",
     "iopub.status.busy": "2026-11-19T12:07:22.128026Z",
     "iopub.status.idle": "2026-11-19T12:07:22.135622Z",
     "shell.execute_reply": "2026-11-19T12:07:22.136141Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R_z T(V) = T(F)    (T1 vs T4, map R_z): True\n",
      "R_z T(VE) = T(EF)  (T3 vs T6, map R_z): True\n",
      "T(E) = O(V)        (T2 vs O4, map identity): True\n",
      "T(VF) = O(F)       (T5 vs O1, map identity): True\n",
      "T(VEF) = O(VF)     (T7 vs O5, map identity): True\n",
      "representatives (Table 3) + duplicates = all 21 descriptions (Table 4)\n"
     ]
    }
   ],
   "source": [
    "REPRESENTATIVES = (\"T1\", \"T3\", \"O1\", \"O2\", \"O3\", \"O4\", \"O5\", \"O6\", \"O7\", \"I1\", \"I2\", \"I3\", \"I4\", \"I5\", \"I6\", \"I7\")\n",
    "I3 = ((1, 0, 0), (0, 1, 0), (0, 0, 1))\n",
    "CONGRUENCES = ((\"T1\", \"T4\", Rz, \"R_z T(V) = T(F)\"), (\"T3\", \"T6\", Rz, \"R_z T(VE) = T(EF)\"),\n",
    "               (\"T2\", \"O4\", I3, \"T(E) = O(V)\"), (\"T5\", \"O1\", I3, \"T(VF) = O(F)\"), (\"T7\", \"O5\", I3, \"T(VEF) = O(VF)\"))\n",
    "duplicates = set()\n",
    "for first, second, rotation, statement in CONGRUENCES:\n",
    "    assert determinant(rotation) == 1\n",
    "    X = [apply_matrix(rotation, p) for p in cert_points(first)]\n",
    "    assert set(X) == set(cert_points(second)) and len(X) == len(cert_points(second))\n",
    "    assert len({first, second} & set(REPRESENTATIVES)) == 1\n",
    "    duplicates |= {first, second} - set(REPRESENTATIVES)\n",
    "    print(f\"{statement:18} ({first} vs {second}, map {'R_z' if rotation == Rz else 'identity'}): True\")\n",
    "assert duplicates | set(REPRESENTATIVES) == set(IDS) and len(duplicates) == 5\n",
    "print(\"representatives (Table 3) + duplicates = all 21 descriptions (Table 4)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d4295674",
   "metadata": {},
   "source": [
    "## 6. Shells and balance (Definition (B), Lemma B.5, Appendix C.4 (`sec:finite-procedure`) steps 1–2)\n",
    "\n",
    "For a root $u\\in S$ and $|t|<1$, the **shell** of $u$ at $t$ is $\\{v\\in S: u\\cdot v=t\\}$, and the **tangent vector** of\n",
    "such a $v$ is $w_v=v-tu\\in u^\\perp$ (Section B.2, before Lemma B.5). A sum of shell points lies in $\\mathrm{span}\\{u\\}$\n",
    "exactly when the sum of their tangent vectors is zero. So:\n",
    "\n",
    "* $S$ is **balanced** (Definition (B)) iff, at every root, the tangent vectors of every shell sum to zero;\n",
    "* a coloring is **color-balanced** (Definition (CB)) iff, within every shell, the tangent vectors of each color sum to zero.\n",
    "\n",
    "The shells with $t=\\pm1$ are $\\{u\\}$ and $\\{-u\\}$; their tangent vectors are zero and they impose no condition.\n",
    "\n",
    "For each of the 21 descriptions, the cell below computes the Gram matrix $G_{ij}=v_i\\cdot v_j$ exactly, groups every\n",
    "row into shells, and checks: balance at every root; that the shells with $t=\\pm1$ are single points; and that the tangent\n",
    "vectors of each shell are distinct and all of length $\\sqrt{1-t^2}$ (as used in Lemma B.5)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "58c2dacb",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:22.261619Z",
     "iopub.status.busy": "2026-11-19T12:07:22.180439Z",
     "iopub.status.idle": "2026-11-19T12:07:23.784231Z",
     "shell.execute_reply": "2026-11-19T12:07:23.784231Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ID  set        m  balanced  #shells (|t|<1)  shell sizes\n",
      "T1  T(V)       4  True          4            {3: 4}\n",
      "T2  T(E)       6  True          6            {4: 6}\n",
      "T3  T(VE)     10  True         30            {2: 12, 3: 12, 4: 6}\n",
      "T4  T(F)       4  True          4            {3: 4}\n",
      "T5  T(VF)      8  True         16            {3: 16}\n",
      "T6  T(EF)     10  True         30            {2: 12, 3: 12, 4: 6}\n",
      "T7  T(VEF)    14  True         50            {3: 32, 4: 18}\n",
      "O1  O(F)       8  True         16            {3: 16}\n",
      "O2  O(E)      12  True         36            {2: 12, 4: 24}\n",
      "O3  O(EF)     20  True        100            {2: 24, 3: 32, 4: 24, 6: 20}\n",
      "O4  O(V)       6  True          6            {4: 6}\n",
      "O5  O(VF)     14  True         50            {3: 32, 4: 18}\n",
      "O6  O(VE)     18  True         78            {2: 24, 4: 48, 8: 6}\n",
      "O7  O(VEF)    26  True        170            {2: 48, 3: 48, 4: 48, 6: 8, 8: 18}\n",
      "I1  I(V)      12  True         24            {5: 24}\n",
      "I2  I(E)      30  True        210            {4: 210}\n",
      "I3  I(VE)     42  True        414            {2: 120, 4: 180, 5: 72, 8: 30, 10: 12}\n",
      "I4  I(F)      20  True         80            {3: 40, 6: 40}\n",
      "I5  I(VF)     32  True        232            {3: 120, 5: 72, 6: 40}\n",
      "I6  I(EF)     50  True        610            {2: 120, 3: 120, 4: 240, 6: 100, 8: 30}\n",
      "I7  I(VEF)    62  True        942            {2: 240, 3: 200, 4: 240, 5: 120, 6: 100, 10: 12, 12: 30}\n"
     ]
    }
   ],
   "source": [
    "def shells_of(points):\n",
    "    # For each root i: a dict  t -> list of indices j with v_i . v_j = t\n",
    "    gram = [[dot(x, y) for y in points] for x in points]\n",
    "    result = []\n",
    "    for i in range(len(points)):\n",
    "        groups = defaultdict(list)\n",
    "        for j in range(len(points)):\n",
    "            groups[gram[i][j]].append(j)\n",
    "        result.append(groups)\n",
    "    return gram, result\n",
    "\n",
    "def tangents(points, i, t, shell):\n",
    "    return [add(points[j], scale(-t, points[i])) for j in shell]\n",
    "\n",
    "SHELLS, GRAM = {}, {}\n",
    "print(f\"{'ID':3} {'set':8} {'m':>3}  balanced  #shells (|t|<1)  shell sizes\")\n",
    "for ident in IDS:\n",
    "    P = cert_points(ident)\n",
    "    gram, sh = shells_of(P)\n",
    "    sizes = Counter()\n",
    "    for i, groups in enumerate(sh):\n",
    "        for t, shell in groups.items():\n",
    "            w = tangents(P, i, t, shell)\n",
    "            assert vector_sum(w) == ZERO_VECTOR                      # balance (B) at root i\n",
    "            if t == ONE or t == -ONE:\n",
    "                assert len(shell) == 1 and w == [ZERO_VECTOR]\n",
    "                continue\n",
    "            r2 = ONE - t * t\n",
    "            assert all(dot(x, x) == r2 for x in w) and len(set(w)) == len(w)\n",
    "            sizes[len(shell)] += 1\n",
    "    GRAM[ident], SHELLS[ident] = gram, sh\n",
    "    print(f\"{ident:3} {TABLE4[ident][0]:8} {len(P):3d}  True      {sum(sizes.values()):5d}            \"\n",
    "          f\"{dict(sorted(sizes.items()))}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11073331",
   "metadata": {},
   "source": [
    "## 7. The equality graph (Lemma B.5; *The finite Platonic verification*; Appendix C.4 (`sec:finite-procedure`) step 3)\n",
    "\n",
    "Lemma B.5 (*Small-shell constraints*) gives three rules. In a color-balanced coloring:\n",
    "\n",
    "1. if a shell has 2 or 3 points, they all have the same color;\n",
    "2. if a shell has 4 points and two of its tangent vectors are opposite, those two points have the same color;\n",
    "3. if the tangent vectors of a shell form a regular pentagon, all its points have the same color.\n",
    "\n",
    "(The reason: a color class within a shell must have zero tangent sum, and these shells have no proper nonempty zero-sum\n",
    "subsets other than the ones the rules allow.) We apply the rules at every root and every shell, and **join** two points\n",
    "whenever a rule forces their colors to agree. The connected components of this *equality graph* are the candidates for the\n",
    "color atoms. For four-point shells we also check that the four tangent vectors form two opposite pairs. For the pentagon\n",
    "rule, regularity is certified as in Appendix C.4, step 3: the ten pairwise inner products of the tangent vectors take the values\n",
    "$(1-t^2)\\cos(2\\pi/5)=(1-t^2)(\\varphi-1)/2$ and $(1-t^2)\\cos(4\\pi/5)=-(1-t^2)\\varphi/2$, five times each, and no two are\n",
    "opposite.\n",
    "\n",
    "We record a **spanning forest** of the forced equalities (one edge per merge of two components), together with the root,\n",
    "the shell and the rule that forced it; this is the `equality_forest` of the certificate."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8eeb2fc3",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:23.827789Z",
     "iopub.status.busy": "2026-11-19T12:07:23.795503Z",
     "iopub.status.idle": "2026-11-19T12:07:24.564528Z",
     "shell.execute_reply": "2026-11-19T12:07:24.565052Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ID  set        m  forced equalities  by rule\n",
      "T1  T(V)       4           3         {'2 or 3 points': 3}\n",
      "T2  T(E)       6           3         {'opposite pair in 4 points': 3}\n",
      "T3  T(VE)     10           8         {'2 or 3 points': 8}\n",
      "T4  T(F)       4           3         {'2 or 3 points': 3}\n",
      "T5  T(VF)      8           6         {'2 or 3 points': 6}\n",
      "T6  T(EF)     10           8         {'opposite pair in 4 points': 3, '2 or 3 points': 5}\n",
      "T7  T(VEF)    14          11         {'2 or 3 points': 11}\n",
      "O1  O(F)       8           6         {'2 or 3 points': 6}\n",
      "O2  O(E)      12          11         {'opposite pair in 4 points': 9, '2 or 3 points': 2}\n",
      "O3  O(EF)     20          18         {'2 or 3 points': 18}\n",
      "O4  O(V)       6           3         {'opposite pair in 4 points': 3}\n",
      "O5  O(VF)     14          11         {'2 or 3 points': 11}\n",
      "O6  O(VE)     18          16         {'opposite pair in 4 points': 13, '2 or 3 points': 3}\n",
      "O7  O(VEF)    26          23         {'2 or 3 points': 23}\n",
      "I1  I(V)      12          11         {'regular pentagon': 11}\n",
      "I2  I(E)      30          29         {'opposite pair in 4 points': 29}\n",
      "I3  I(VE)     42          40         {'regular pentagon': 40}\n",
      "I4  I(F)      20          19         {'2 or 3 points': 19}\n",
      "I5  I(VF)     32          30         {'regular pentagon': 30}\n",
      "I6  I(EF)     50          48         {'opposite pair in 4 points': 39, '2 or 3 points': 9}\n",
      "I7  I(VEF)    62          59         {'regular pentagon': 59}\n",
      "total forced equalities: 366\n"
     ]
    }
   ],
   "source": [
    "def equality_graph(points, sh):\n",
    "    parent = list(range(len(points)))\n",
    "    def find(i):\n",
    "        while parent[i] != i:\n",
    "            parent[i] = parent[parent[i]]\n",
    "            i = parent[i]\n",
    "        return i\n",
    "    forest, rules = [], Counter()\n",
    "    def join(i, j, root, t, rule):\n",
    "        a, b = find(i), find(j)\n",
    "        if a != b:\n",
    "            parent[b] = a\n",
    "            forest.append((i, j, root, t, rule))\n",
    "            rules[rule] += 1\n",
    "    for root, groups in enumerate(sh):\n",
    "        for t, shell in groups.items():\n",
    "            if t == ONE or t == -ONE:\n",
    "                continue\n",
    "            w = tangents(points, root, t, shell)\n",
    "            if len(shell) in (2, 3):                                           # rule 1\n",
    "                for j in shell[1:]:\n",
    "                    join(shell[0], j, root, t, \"2 or 3 points\")\n",
    "            elif len(shell) == 4:                                              # rule 2\n",
    "                pairs = [(a, b) for a, b in combinations(range(4), 2) if add(w[a], w[b]) == ZERO_VECTOR]\n",
    "                assert len(pairs) == 2 and {k for pr in pairs for k in pr} == set(range(4))\n",
    "                for a, b in pairs:\n",
    "                    join(shell[a], shell[b], root, t, \"opposite pair in 4 points\")\n",
    "            elif len(shell) == 5:                                              # rule 3\n",
    "                r2 = ONE - t * t\n",
    "                adjacent, diagonal = r2 * (PHI - 1) / 2, -r2 * PHI / 2\n",
    "                dots = [dot(w[a], w[b]) for a, b in combinations(range(5), 2)]\n",
    "                if set(dots) == {adjacent, diagonal}:\n",
    "                    assert dots.count(adjacent) == 5 and dots.count(diagonal) == 5\n",
    "                    assert all(add(w[a], w[b]) != ZERO_VECTOR for a, b in combinations(range(5), 2))\n",
    "                    for j in shell[1:]:\n",
    "                        join(shell[0], j, root, t, \"regular pentagon\")\n",
    "    components = defaultdict(list)\n",
    "    for i in range(len(points)):\n",
    "        components[find(i)].append(i)\n",
    "    return sorted(components.values(), key=lambda c: c[0]), forest, rules\n",
    "\n",
    "ATOMS, FOREST = {}, {}\n",
    "print(f\"{'ID':3} {'set':8} {'m':>3}  forced equalities  by rule\")\n",
    "for ident in IDS:\n",
    "    P = cert_points(ident)\n",
    "    atoms, forest, rules = equality_graph(P, SHELLS[ident])\n",
    "    assert len(forest) == len(P) - len(atoms)          # a spanning forest of the components\n",
    "    ATOMS[ident], FOREST[ident] = atoms, forest\n",
    "    print(f\"{ident:3} {TABLE4[ident][0]:8} {len(P):3d}  {len(forest):10d}         {dict(rules)}\")\n",
    "print(\"total forced equalities:\", sum(len(f) for f in FOREST.values()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eec5146d",
   "metadata": {},
   "source": [
    "For example, here are the forced equalities for the octahedron $O(V)$ (`O4`). Each comes from the shell at inner\n",
    "product $t=0$ of a vertex: the four vertices orthogonal to it, whose tangent vectors form two opposite pairs. By rule 2\n",
    "of Lemma B.5, each opposite pair, which is a pair of antipodal points, must share a color."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "87906967",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:24.568632Z",
     "iopub.status.busy": "2026-11-19T12:07:24.566049Z",
     "iopub.status.idle": "2026-11-19T12:07:24.580308Z",
     "shell.execute_reply": "2026-11-19T12:07:24.579751Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root (-1, 0, 0)     t = 0    forces  C(0, -1, 0) = C(0, 1, 0)   [opposite pair in 4 points]\n",
      "root (-1, 0, 0)     t = 0    forces  C(0, 0, -1) = C(0, 0, 1)   [opposite pair in 4 points]\n",
      "root (0, -1, 0)     t = 0    forces  C(-1, 0, 0) = C(1, 0, 0)   [opposite pair in 4 points]\n"
     ]
    }
   ],
   "source": [
    "P = cert_points(\"O4\")\n",
    "fmt = lambda v: \"(\" + \", \".join(str(to_sympy(x)) for x in v) + \")\"\n",
    "for i, j, root, t, rule in FOREST[\"O4\"]:\n",
    "    print(f\"root {fmt(P[root]):14} t = {str(to_sympy(t)):3}  forces  C{fmt(P[i])} = C{fmt(P[j])}   [{rule}]\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e7f5b5e0",
   "metadata": {},
   "source": [
    "## 8. The color atoms (Proposition B.6; Tables 3 and 4; Appendix C.4 (`sec:finite-procedure`) step 4)\n",
    "\n",
    "Two points are **inseparable** if every color-balanced coloring gives them the same color; the **color atoms** are the\n",
    "classes of inseparable points (Section B.2). The equality graph shows that every color-balanced coloring is constant on\n",
    "each of its components (**necessity**). Proposition B.6 asserts that these components are exactly the color atoms of\n",
    "Table 3 (`tab:hosts`) (and, for all 21 descriptions, Table 4 (`tab:21`)). Here we compare the components with Table 4 (`tab:21`), in their sizes, and with the script's independent, hand-entered table (`expected_atom_piece_counts`) in their composition by pieces $V,E,F$, and check the geometric descriptions used in Figure 4: two-point color atoms are\n",
    "antipodal pairs, and four-point color atoms are regular tetrahedra (pairwise inner products $-1/3$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1e68b14f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:24.590545Z",
     "iopub.status.busy": "2026-11-19T12:07:24.587976Z",
     "iopub.status.idle": "2026-11-19T12:07:24.595355Z",
     "shell.execute_reply": "2026-11-19T12:07:24.595355Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ID  set        m  color-atom sizes   composition                   matches Table 4\n",
      "T1  T(V)       4  [4]                ['V4']                         True\n",
      "T2  T(E)       6  [2, 2, 2]          ['E2', 'E2', 'E2']             True\n",
      "T3  T(VE)     10  [4, 6]             ['V4', 'E6']                   True\n",
      "T4  T(F)       4  [4]                ['F4']                         True\n",
      "T5  T(VF)      8  [4, 4]             ['V4', 'F4']                   True\n",
      "T6  T(EF)     10  [6, 4]             ['E6', 'F4']                   True\n",
      "T7  T(VEF)    14  [4, 6, 4]          ['V4', 'E6', 'F4']             True\n",
      "O1  O(F)       8  [4, 4]             ['F4', 'F4']                   True\n",
      "O2  O(E)      12  [12]               ['E12']                        True\n",
      "O3  O(EF)     20  [8, 12]            ['F8', 'E12']                  True\n",
      "O4  O(V)       6  [2, 2, 2]          ['V2', 'V2', 'V2']             True\n",
      "O5  O(VF)     14  [4, 4, 6]          ['F4', 'F4', 'V6']             True\n",
      "O6  O(VE)     18  [12, 6]            ['E12', 'V6']                  True\n",
      "O7  O(VEF)    26  [8, 12, 6]         ['F8', 'E12', 'V6']            True\n",
      "I1  I(V)      12  [12]               ['V12']                        True\n",
      "I2  I(E)      30  [30]               ['E30']                        True\n",
      "I3  I(VE)     42  [12, 30]           ['V12', 'E30']                 True\n",
      "I4  I(F)      20  [20]               ['F20']                        True\n",
      "I5  I(VF)     32  [12, 20]           ['V12', 'F20']                 True\n",
      "I6  I(EF)     50  [30, 20]           ['E30', 'F20']                 True\n",
      "I7  I(VEF)    62  [12, 30, 20]       ['V12', 'E30', 'F20']          True\n"
     ]
    }
   ],
   "source": [
    "def piece_labels(ident):\n",
    "    family, mask = ident[0], int(ident[1])\n",
    "    names = {1: \"V\", 2: \"E\", 4: \"F\"} if family != \"O\" else {1: \"F\", 2: \"E\", 4: \"V\"}   # displayed names\n",
    "    return [names[bit] for bit in (1, 2, 4) if mask & bit\n",
    "            for _ in CERT_PIECES[family][{1: \"V\", 2: \"E\", 4: \"F\"}[bit]]]\n",
    "\n",
    "print(f\"{'ID':3} {'set':8} {'m':>3}  color-atom sizes   composition                   matches Table 4\")\n",
    "for ident in IDS:\n",
    "    P, atoms, labels = cert_points(ident), ATOMS[ident], piece_labels(ident)\n",
    "    sizes = [len(a) for a in atoms]\n",
    "    ok = sorted(sizes) == sorted(TABLE4[ident][2])\n",
    "    assert ok\n",
    "    # composition by pieces (script convention), against the script's hand-entered table\n",
    "    family, mask = ident[0], int(ident[1])\n",
    "    script_labels = [name for bit, name in ((1, \"V\"), (2, \"E\"), (4, \"F\")) if mask & bit\n",
    "                     for _ in CERT_PIECES[family][name]]\n",
    "    computed = sorted(tuple(sorted(Counter(script_labels[i] for i in a).items())) for a in atoms)\n",
    "    expected = sorted(tuple(sorted(row.items())) for row in vcb.expected_atom_piece_counts(family, mask))\n",
    "    assert computed == expected\n",
    "    for a in atoms:\n",
    "        if len(a) == 2:\n",
    "            assert add(P[a[0]], P[a[1]]) == ZERO_VECTOR                          # antipodal pair\n",
    "        if len(a) == 4:\n",
    "            assert all(dot(P[i], P[j]) == Field(Fraction(-1, 3)) for i, j in combinations(a, 2))   # tetrahedron\n",
    "    composition = [\"\".join(f\"{n}{k}\" for n, k in sorted(Counter(labels[i] for i in a).items())) for a in atoms]\n",
    "    print(f\"{ident:3} {TABLE4[ident][0]:8} {len(P):3d}  {str(sizes):18} {str(composition):30} {ok}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "babfcc80",
   "metadata": {},
   "source": [
    "The three cases of Figure 4 are `O4` (the octahedron $O(V)$), which splits into three antipodal pairs; `O1` (the\n",
    "cube $O(F)$), which splits into two inscribed tetrahedra; and `O5` ($O(VF)$), which splits into these two tetrahedra and\n",
    "the octahedron. `T2` ($T(E)$, the same set as $O(V)$) splits in the same way as `O4`."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a39233c2",
   "metadata": {},
   "source": [
    "## 9. Sufficiency (Proposition B.6, eq. (22) (`eq:atombalance`); Appendix C.4 (`sec:finite-procedure`) step 4)\n",
    "\n",
    "Necessity alone shows only that every color-balanced coloring is constant on each component. Proposition B.6 also claims\n",
    "the converse: **every** coloring that is constant on each color atom is color-balanced. This follows from eq. (22) (`eq:atombalance`): each\n",
    "color atom $B$ is itself balanced at every root $u$ of the *whole* support, i.e. for every $t$,\n",
    "$\\sum_{v\\in B,\\ u\\cdot v=t} v\\in\\mathrm{span}\\{u\\}$. Indeed, a color class of such a coloring is a union of whole color atoms,\n",
    "so its tangent sums in each shell are sums of zeros. Consequently the components are exactly the color atoms, and the color\n",
    "atoms are the color classes of the finest color-balanced coloring."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "d78f2b66",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:24.764027Z",
     "iopub.status.busy": "2026-11-19T12:07:24.749488Z",
     "iopub.status.idle": "2026-11-19T12:07:25.302661Z",
     "shell.execute_reply": "2026-11-19T12:07:25.303174Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "eq. (22) (eq:atombalance) holds for every color atom, every root and every t, in all 21 descriptions: True\n"
     ]
    }
   ],
   "source": [
    "for ident in IDS:\n",
    "    P, gram = cert_points(ident), GRAM[ident]\n",
    "    for atom in ATOMS[ident]:\n",
    "        for root in range(len(P)):                         # every root of the whole support\n",
    "            groups = defaultdict(list)\n",
    "            for j in atom:\n",
    "                groups[gram[root][j]].append(j)\n",
    "            for t, part in groups.items():\n",
    "                assert vector_sum(tangents(P, root, t, part)) == ZERO_VECTOR    # eq. (22), eq:atombalance\n",
    "print(\"eq. (22) (eq:atombalance) holds for every color atom, every root and every t, in all 21 descriptions: True\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8c075d56",
   "metadata": {},
   "source": [
    "## 10. Property (i): sizes are determined by the total (Section B.2; Appendix C.4 (`sec:finite-procedure`) step 5)\n",
    "\n",
    "Property (i) says: any two families of color atoms with the same total cardinality have the same multiset of\n",
    "cardinalities. This is what lets the color histogram (eq. (15) (`eq:color-hist`)) decide *which sizes* of color atoms make up each color class.\n",
    "We check it by enumerating all $2^k$ subfamilies of the $k$ color atoms."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "aec18f47",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:25.307161Z",
     "iopub.status.busy": "2026-11-19T12:07:25.306165Z",
     "iopub.status.idle": "2026-11-19T12:07:25.318019Z",
     "shell.execute_reply": "2026-11-19T12:07:25.317487Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T1  T(V)     sizes [4]            property (i): True\n",
      "T2  T(E)     sizes [2, 2, 2]      property (i): True\n",
      "T3  T(VE)    sizes [4, 6]         property (i): True\n",
      "T4  T(F)     sizes [4]            property (i): True\n",
      "T5  T(VF)    sizes [4, 4]         property (i): True\n",
      "T6  T(EF)    sizes [6, 4]         property (i): True\n",
      "T7  T(VEF)   sizes [4, 6, 4]      property (i): True\n",
      "O1  O(F)     sizes [4, 4]         property (i): True\n",
      "O2  O(E)     sizes [12]           property (i): True\n",
      "O3  O(EF)    sizes [8, 12]        property (i): True\n",
      "O4  O(V)     sizes [2, 2, 2]      property (i): True\n",
      "O5  O(VF)    sizes [4, 4, 6]      property (i): True\n",
      "O6  O(VE)    sizes [12, 6]        property (i): True\n",
      "O7  O(VEF)   sizes [8, 12, 6]     property (i): True\n",
      "I1  I(V)     sizes [12]           property (i): True\n",
      "I2  I(E)     sizes [30]           property (i): True\n",
      "I3  I(VE)    sizes [12, 30]       property (i): True\n",
      "I4  I(F)     sizes [20]           property (i): True\n",
      "I5  I(VF)    sizes [12, 20]       property (i): True\n",
      "I6  I(EF)    sizes [30, 20]       property (i): True\n",
      "I7  I(VEF)   sizes [12, 30, 20]   property (i): True\n"
     ]
    }
   ],
   "source": [
    "def property_i(sizes):\n",
    "    seen = {}\n",
    "    for chosen in product((0, 1), repeat=len(sizes)):\n",
    "        total = sum(s for s, c in zip(sizes, chosen) if c)\n",
    "        multiset = tuple(sorted(s for s, c in zip(sizes, chosen) if c))\n",
    "        if seen.setdefault(total, multiset) != multiset:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "for ident in IDS:\n",
    "    sizes = [len(a) for a in ATOMS[ident]]\n",
    "    assert property_i(sizes)\n",
    "    print(f\"{ident:3} {TABLE4[ident][0]:8} sizes {str(sizes):14} property (i): True\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "485d5839",
   "metadata": {},
   "source": [
    "## 11. Property (ii): equal-size color atoms are permuted by rotations (Section B.2, Figure 4; Appendix C.4 (`sec:finite-procedure`) step 5)\n",
    "\n",
    "Property (ii) says: every permutation of the color atoms that preserves their sizes is induced by a rotation\n",
    "$R\\in\\mathrm{SO}(3)$ with $RS=S$. We search the 48 signed permutation matrices (orthogonality and determinant are checked\n",
    "exactly), keep those that map $S$ onto itself, record the permutation of the color atoms that each one induces, and check\n",
    "that the **proper** ones ($\\det=+1$) realize *every* size-preserving permutation. This is nontrivial only for the three\n",
    "supports with equal-size color atoms (Figure 4): $O(V)$ ($2+2+2$), $O(F)$ ($4+4$) and $O(VF)$ ($4+4+6$), and for the\n",
    "tetrahedral descriptions $T(E)$, $T(VF)$, $T(VEF)$, which have the same color-atom sizes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "601c0368",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:25.425286Z",
     "iopub.status.busy": "2026-11-19T12:07:25.393694Z",
     "iopub.status.idle": "2026-11-19T12:07:26.712386Z",
     "shell.execute_reply": "2026-11-19T12:07:26.712899Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T2  T(E)     sizes [2, 2, 2]  required permutations: 6; all realized by proper rotations: True\n",
      "T5  T(VF)    sizes [4, 4]     required permutations: 2; all realized by proper rotations: True\n",
      "T7  T(VEF)   sizes [4, 6, 4]  required permutations: 2; all realized by proper rotations: True\n",
      "O1  O(F)     sizes [4, 4]     required permutations: 2; all realized by proper rotations: True\n",
      "O4  O(V)     sizes [2, 2, 2]  required permutations: 6; all realized by proper rotations: True\n",
      "O5  O(VF)    sizes [4, 4, 6]  required permutations: 2; all realized by proper rotations: True\n",
      "all other descriptions: only the identity permutation is required (no equal sizes)\n"
     ]
    }
   ],
   "source": [
    "def symmetries(ident):\n",
    "    P, atoms = cert_points(ident), ATOMS[ident]\n",
    "    index = {p: i for i, p in enumerate(P)}\n",
    "    atom_of = {frozenset(a): k for k, a in enumerate(atoms)}\n",
    "    proper, improper_fixing_all = {}, None\n",
    "    for M in signed_permutation_matrices():\n",
    "        assert all(sum(M[k][i] * M[k][j] for k in range(3)) == (i == j) for i in range(3) for j in range(3))\n",
    "        image = [apply_matrix(M, p) for p in P]\n",
    "        if any(q not in index for q in image):\n",
    "            continue                                            # M does not map S onto itself\n",
    "        perm_pts = [index[q] for q in image]\n",
    "        perm_atoms = tuple(atom_of[frozenset(perm_pts[i] for i in a)] for a in atoms)   # atoms go to atoms\n",
    "        if determinant(M) == 1:\n",
    "            proper.setdefault(perm_atoms, M)\n",
    "        elif perm_atoms == tuple(range(len(atoms))) and improper_fixing_all is None:\n",
    "            assert determinant(M) == -1\n",
    "            improper_fixing_all = M\n",
    "    return proper, improper_fixing_all\n",
    "\n",
    "SYM = {}\n",
    "for ident in IDS:\n",
    "    sizes = [len(a) for a in ATOMS[ident]]\n",
    "    proper, improper = symmetries(ident)\n",
    "    required = {p for p in permutations(range(len(sizes))) if all(sizes[i] == sizes[p[i]] for i in range(len(sizes)))}\n",
    "    assert set(proper) == required\n",
    "    SYM[ident] = (proper, improper)\n",
    "    if len(required) > 1:\n",
    "        print(f\"{ident:3} {TABLE4[ident][0]:8} sizes {str(sizes):10} required permutations: {len(required)}; \"\n",
    "              f\"all realized by proper rotations: True\")\n",
    "print(\"all other descriptions: only the identity permutation is required (no equal sizes)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2e738182",
   "metadata": {},
   "source": [
    "The three cases of Figure 4. For each size-preserving permutation of the color atoms we print one proper rotation that\n",
    "induces it (the first one found among the signed permutation matrices)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "69b0a9b4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:26.716506Z",
     "iopub.status.busy": "2026-11-19T12:07:26.716506Z",
     "iopub.status.idle": "2026-11-19T12:07:26.728417Z",
     "shell.execute_reply": "2026-11-19T12:07:26.728417Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "O4 = O(V), color-atom sizes [2, 2, 2]\n",
      "   color atoms (0, 1, 2) -> (0, 1, 2):  R = [-1, 0, 0]  [0, -1, 0]  [0, 0, 1]\n",
      "   color atoms (0, 1, 2) -> (0, 2, 1):  R = [-1, 0, 0]  [0, 0, -1]  [0, -1, 0]\n",
      "   color atoms (0, 1, 2) -> (1, 0, 2):  R = [0, -1, 0]  [-1, 0, 0]  [0, 0, -1]\n",
      "   color atoms (0, 1, 2) -> (1, 2, 0):  R = [0, 0, -1]  [-1, 0, 0]  [0, 1, 0]\n",
      "   color atoms (0, 1, 2) -> (2, 0, 1):  R = [0, -1, 0]  [0, 0, -1]  [1, 0, 0]\n",
      "   color atoms (0, 1, 2) -> (2, 1, 0):  R = [0, 0, -1]  [0, -1, 0]  [-1, 0, 0]\n",
      "O1 = O(F), color-atom sizes [4, 4]\n",
      "   color atoms (0, 1) -> (0, 1):  R = [-1, 0, 0]  [0, -1, 0]  [0, 0, 1]\n",
      "   color atoms (0, 1) -> (1, 0):  R = [-1, 0, 0]  [0, 0, -1]  [0, -1, 0]\n",
      "O5 = O(VF), color-atom sizes [4, 4, 6]\n",
      "   color atoms (0, 1, 2) -> (0, 1, 2):  R = [-1, 0, 0]  [0, -1, 0]  [0, 0, 1]\n",
      "   color atoms (0, 1, 2) -> (1, 0, 2):  R = [-1, 0, 0]  [0, 0, -1]  [0, -1, 0]\n"
     ]
    }
   ],
   "source": [
    "for ident in (\"O4\", \"O1\", \"O5\"):\n",
    "    proper, _ = SYM[ident]\n",
    "    print(f\"{ident} = {TABLE4[ident][0]}, color-atom sizes {[len(a) for a in ATOMS[ident]]}\")\n",
    "    for perm, M in sorted(proper.items()):\n",
    "        rows = \"  \".join(str(list(row)) for row in M)\n",
    "        print(f\"   color atoms {tuple(range(len(perm)))} -> {perm}:  R = {rows}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "75a3dd2a",
   "metadata": {},
   "source": [
    "## 12. A common improper symmetry (*Remark (mirror images)* after the proof of Lemma A.2; Appendix C.4 (`sec:finite-procedure`) step 5)\n",
    "\n",
    "The Remark (not needed for Lemma A.2) shows that the conclusion also holds when $S$ and $S'$ are only known to be related by\n",
    "an *orthogonal* transformation: every color-atom partition admits an improper symmetry ($\\det=-1$) that fixes each color\n",
    "atom as a set. We exhibit one for each of the 21 descriptions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "20b4404c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:26.731494Z",
     "iopub.status.busy": "2026-11-19T12:07:26.730494Z",
     "iopub.status.idle": "2026-11-19T12:07:26.743784Z",
     "shell.execute_reply": "2026-11-19T12:07:26.742781Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T1  T(V)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "T2  T(E)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "T3  T(VE)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "T4  T(F)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "T5  T(VF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "T6  T(EF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "T7  T(VEF)   improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "O1  O(F)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "O2  O(E)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "O3  O(EF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "O4  O(V)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "O5  O(VF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, 0, -1]  [0, 1, 0]\n",
      "O6  O(VE)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "O7  O(VEF)   improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I1  I(V)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I2  I(E)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I3  I(VE)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I4  I(F)     improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I5  I(VF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I6  I(EF)    improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n",
      "I7  I(VEF)   improper symmetry fixing every color atom: [-1, 0, 0]  [0, -1, 0]  [0, 0, -1]\n"
     ]
    }
   ],
   "source": [
    "for ident in IDS:\n",
    "    _, M = SYM[ident]\n",
    "    assert M is not None and determinant(M) == -1\n",
    "    rows = \"  \".join(str(list(row)) for row in M)\n",
    "    print(f\"{ident:3} {TABLE4[ident][0]:8} improper symmetry fixing every color atom: {rows}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64bc0659",
   "metadata": {},
   "source": [
    "## 13. Figure 4's quarter-turn (Figure 4, `fig:leech-color-atoms`, caption; paragraph on property (ii))\n",
    "\n",
    "Section 11 found, for each size-preserving permutation of the color atoms, *some* proper rotation inducing it. Figure 4\n",
    "and the paragraph on property (ii) name a specific one: the quarter-turn $R_z$ about a coordinate axis. We check that\n",
    "$R_z$ maps $O(F)$ (`O1`) and $O(VF)$ (`O5`) onto themselves, interchanges their two tetrahedral color atoms, and preserves\n",
    "the octahedron in $O(VF)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "9718afb0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:26.750351Z",
     "iopub.status.busy": "2026-11-19T12:07:26.750351Z",
     "iopub.status.idle": "2026-11-19T12:07:26.758822Z",
     "shell.execute_reply": "2026-11-19T12:07:26.759346Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "O1 = O(F): sizes [4, 4], R_z permutes the color atoms as (1, 0)\n",
      "O5 = O(VF): sizes [4, 4, 6], R_z permutes the color atoms as (1, 0, 2)\n"
     ]
    }
   ],
   "source": [
    "for ident in (\"O1\", \"O5\"):\n",
    "    P, atoms = cert_points(ident), ATOMS[ident]\n",
    "    index = {p: i for i, p in enumerate(P)}\n",
    "    image = [index.get(apply_matrix(Rz, p)) for p in P]\n",
    "    assert None not in image                                          # R_z S = S\n",
    "    perm = tuple(atoms.index(sorted(image[i] for i in a)) for a in atoms)\n",
    "    sizes = [len(a) for a in atoms]\n",
    "    tetra = [k for k, s in enumerate(sizes) if s == 4]\n",
    "    assert perm[tetra[0]] == tetra[1] and perm[tetra[1]] == tetra[0]  # the two tetrahedra are interchanged\n",
    "    assert all(perm[k] == k for k, s in enumerate(sizes) if s != 4)   # the octahedron is preserved\n",
    "    print(f\"{ident} = {TABLE4[ident][0]}: sizes {sizes}, R_z permutes the color atoms as {perm}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "47ea69c9",
   "metadata": {},
   "source": [
    "## 14. Minimum distances, and the 16 sets are distinct (proof of Proposition B.3, `prop:uncolored`; Table 3)\n",
    "\n",
    "Among the 16 sets of Table 3, the sizes $m$ are pairwise distinct except for two pairs: $O(E)$ and $I(V)$ ($m=12$), and\n",
    "$O(EF)$ and $I(F)$ ($m=20$). The proof of Proposition B.3 distinguishes the sets of each pair by their minimum squared\n",
    "distance $\\min_{u\\ne v}\\|u-v\\|^2=2-2\\max_{u\\ne v}u\\cdot v$, which the angle histogram determines. For each of the four\n",
    "sets we check exactly that the claimed value occurs and that every other squared distance is at least as large (signs in\n",
    "$\\mathbb Q(\\sqrt5)$ and $\\mathbb Q(\\sqrt6)$ are exact). Together with the sizes, this shows that the 16 sets of Table 3\n",
    "are pairwise distinct."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "ec22385c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:26.790074Z",
     "iopub.status.busy": "2026-11-19T12:07:26.790074Z",
     "iopub.status.idle": "2026-11-19T12:07:26.803189Z",
     "shell.execute_reply": "2026-11-19T12:07:26.804182Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "O(E)   (O2), m=12: min squared distance = 1 ~ 1.0000\n",
      "I(V)   (I1), m=12: min squared distance = 2 - 2/sqrt5 ~ 1.1056\n",
      "O(EF)  (O3), m=20: min squared distance = 2 - 2*sqrt(2/3) ~ 0.3670\n",
      "I(F)   (I4), m=20: min squared distance = 2 - 2*sqrt5/3 ~ 0.5093\n",
      "\n",
      "sizes in Table 3: [4, 6, 8, 10, 12, 12, 14, 18, 20, 20, 26, 30, 32, 42, 50, 62]\n",
      "only O(E)/I(V) and O(EF)/I(F) share a size, and their minimum distances differ: the 16 sets are distinct\n"
     ]
    }
   ],
   "source": [
    "sqrt5, sqrt6 = 2 * PHI - 1, B * C\n",
    "claims = [  # (certificate ID, label in Table 3, m, claimed minimum squared distance, closed form)\n",
    "    (\"O2\", \"O(E)\", 12, ONE, \"1\"),\n",
    "    (\"I1\", \"I(V)\", 12, 2 - 2 * sqrt5 / 5, \"2 - 2/sqrt5\"),\n",
    "    (\"O3\", \"O(EF)\", 20, 2 - 2 * sqrt6 / 3, \"2 - 2*sqrt(2/3)\"),\n",
    "    (\"I4\", \"I(F)\", 20, 2 - 2 * sqrt5 / 3, \"2 - 2*sqrt5/3\"),\n",
    "]\n",
    "minima = {}\n",
    "for ident, label, m, claimed, closed_form in claims:\n",
    "    P = cert_points(ident)\n",
    "    assert len(P) == m\n",
    "    squared = {2 - 2 * dot(x, y) for x, y in combinations(P, 2)}\n",
    "    assert claimed in squared                                             # the claimed value occurs\n",
    "    assert all(quadratic_sign(value - claimed) >= 0 for value in squared) # and nothing is smaller\n",
    "    minima[label] = claimed\n",
    "    print(f\"{label:6} ({ident}), m={m}: min squared distance = {closed_form} ~ {float(to_sympy(claimed)):.4f}\")\n",
    "assert minima[\"O(E)\"] != minima[\"I(V)\"] and minima[\"O(EF)\"] != minima[\"I(F)\"]\n",
    "\n",
    "sizes = {ident: len(cert_points(ident)) for ident in REPRESENTATIVES}\n",
    "shared = sorted(tuple(sorted(i for i in REPRESENTATIVES if sizes[i] == m)) for m in set(sizes.values())\n",
    "                if list(sizes.values()).count(m) > 1)\n",
    "assert shared == [(\"I1\", \"O2\"), (\"I4\", \"O3\")]\n",
    "print(\"\\nsizes in Table 3:\", sorted(sizes.values()))\n",
    "print(\"only O(E)/I(V) and O(EF)/I(F) share a size, and their minimum distances differ: the 16 sets are distinct\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "556880a1",
   "metadata": {},
   "source": [
    "## 15. Cross-check with the script and with the certificate (Appendix C)\n",
    "\n",
    "Finally we run the script's own functions and compare. The color atoms and the number of forced equalities computed above\n",
    "must coincide with those of `verify_colored_balance.analyze_configuration` and with the stored certificate\n",
    "`colored_balance_certificate.json`. The script's new checks (sections 3–5, 13, 14) are run as well, and the stored\n",
    "certificate must record the same congruences, quarter-turn permutations and minimum distances. Last, the script's full\n",
    "verification `build_certificate` is run; it raises an error if any claim fails."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "db74e2a4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-11-19T12:07:26.809843Z",
     "iopub.status.busy": "2026-11-19T12:07:26.809318Z",
     "iopub.status.idle": "2026-11-19T12:07:38.325783Z",
     "shell.execute_reply": "2026-11-19T12:07:38.324785Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "color atoms and forced-equality counts agree with the script and with the certificate: True\n",
      "identification, duality, congruences, quarter-turn and minimum distances agree with the script and the certificate: True\n",
      "Number field: relations, inverses, associativity; PASS\n",
      "Coordinates are the V/E/F sets of the tetrahedron, cube, octahedron, icosahedron; PASS\n",
      "Duality: cube<->octahedron, dodecahedron<->icosahedron, tetrahedron self-dual; PASS\n",
      "Five congruences among the 21 descriptions; PASS\n",
      "T1:  4 points; atoms [4];  3 forced equalities; PASS\n",
      "T2:  6 points; atoms [2, 2, 2];  3 forced equalities; PASS\n",
      "T3: 10 points; atoms [4, 6];  8 forced equalities; PASS\n",
      "T4:  4 points; atoms [4];  3 forced equalities; PASS\n",
      "T5:  8 points; atoms [4, 4];  6 forced equalities; PASS\n",
      "T6: 10 points; atoms [6, 4];  8 forced equalities; PASS\n",
      "T7: 14 points; atoms [4, 6, 4]; 11 forced equalities; PASS\n",
      "O1:  8 points; atoms [4, 4];  6 forced equalities; PASS\n",
      "O2: 12 points; atoms [12]; 11 forced equalities; PASS\n",
      "O3: 20 points; atoms [8, 12]; 18 forced equalities; PASS\n",
      "O4:  6 points; atoms [2, 2, 2];  3 forced equalities; PASS\n",
      "O5: 14 points; atoms [4, 4, 6]; 11 forced equalities; PASS\n",
      "O6: 18 points; atoms [12, 6]; 16 forced equalities; PASS\n",
      "O7: 26 points; atoms [8, 12, 6]; 23 forced equalities; PASS\n",
      "I1: 12 points; atoms [12]; 11 forced equalities; PASS\n",
      "I2: 30 points; atoms [30]; 29 forced equalities; PASS\n",
      "I3: 42 points; atoms [12, 30]; 40 forced equalities; PASS\n",
      "I4: 20 points; atoms [20]; 19 forced equalities; PASS\n",
      "I5: 32 points; atoms [12, 20]; 30 forced equalities; PASS\n",
      "I6: 50 points; atoms [30, 20]; 48 forced equalities; PASS\n",
      "I7: 62 points; atoms [12, 30, 20]; 59 forced equalities; PASS\n",
      "Figure 4: the quarter-turn interchanges the tetrahedra; PASS\n",
      "O(E) (O2): m=12, min squared distance = 1; PASS\n",
      "I(V) (I1): m=12, min squared distance = 2-2/sqrt5; PASS\n",
      "O(EF) (O3): m=20, min squared distance = 2-2*sqrt(2/3); PASS\n",
      "I(F) (I4): m=20, min squared distance = 2-2*sqrt5/3; PASS\n",
      "The 16 sets of Table 3 are pairwise distinct; PASS\n"
     ]
    }
   ],
   "source": [
    "certificate = json.loads(Path(\"colored_balance_certificate.json\").read_text(encoding=\"utf-8\"))\n",
    "assert certificate[\"certificate_format\"] == \"colored-balanced-platonic-v2\"\n",
    "for ident in IDS:\n",
    "    family, mask = ident[0], int(ident[1])\n",
    "    result = vcb.analyze_configuration(family, mask, CERT_PIECES[family])\n",
    "    script_atoms = [a[\"points\"] for a in result[\"atoms\"]]\n",
    "    stored_atoms = [a[\"points\"] for a in certificate[\"configurations\"][ident][\"atoms\"]]\n",
    "    assert script_atoms == ATOMS[ident] == stored_atoms\n",
    "    assert len(result[\"equality_forest\"]) == len(FOREST[ident]) == len(certificate[\"configurations\"][ident][\"equality_forest\"])\n",
    "print(\"color atoms and forced-equality counts agree with the script and with the certificate: True\")\n",
    "\n",
    "solids = vcb.platonic_solids()\n",
    "vcb.solid_identification_checks(solids)\n",
    "vcb.duality_checks(solids)\n",
    "assert [c[\"ids\"] for c in vcb.congruence_checks(CERT_PIECES)] == [list(c[:2]) for c in CONGRUENCES] \\\n",
    "    == [c[\"ids\"] for c in certificate[\"congruences\"]]\n",
    "assert {k: v[\"atom_permutation\"] for k, v in certificate[\"figure4_quarter_turn\"].items()} == {\"O1\": [1, 0], \"O5\": [1, 0, 2]}\n",
    "assert {k: Field({vcb.BASIS_NAMES.index(m): Fraction(q) for m, q in v[\"value\"].items()})\n",
    "        for k, v in certificate[\"minimum_squared_distances\"].items()} == minima\n",
    "print(\"identification, duality, congruences, quarter-turn and minimum distances agree with the script and the certificate: True\")\n",
    "\n",
    "fresh = vcb.build_certificate()\n",
    "assert fresh[\"forced_equality_count\"] == certificate[\"forced_equality_count\"]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_colored_balance.py <==
#!/usr/bin/env python3
"""Exact finite verification for the colored balanced-set lemma.

Companion program to Appendices B and C of the paper
"A Complete Geometric Message-Passing Architecture for Point Clouds",
provided as an ancillary file with its arXiv version. Each check below names
the statement of the paper it verifies, by its number in the arXiv version and
by its LaTeX label in the paper's source.

Python 3.9+, standard library only. Run:
    python3 verify_colored_balance.py --output colored_balance_certificate.json

No floating-point arithmetic, numerical tolerances, or optional dependencies are
used. All proof checks use require(), so running Python with -O is safe.
Every element of the number field is compared coefficientwise in a Q-basis
(Appendix C, subsection "Number field and equality"; eq:fieldbasis), and signs
are decided exactly in Q(sqrt5) and Q(sqrt6) only (quadratic_sign).

What is verified, and where it is used in the paper
---------------------------------------------------
 1. field_self_checks
      The reduction rules of the degree-16 field K (App. C, "Number field and
      equality").
 2. platonic_pieces
      The coordinates of App. C ("Coordinates and the 21 cases"): unit norms,
      distinctness, orbit sizes, icosahedral incidences (30 edges, 20 faces).
 3. solid_identification_checks
      These coordinates ARE the vertices / projected edge midpoints / projected
      face centers of the tetrahedron, the octahedron (and the cube) and the
      icosahedron. Each solid is built from its vertices alone; its edges and
      faces are computed exactly (Section B.1, definition of the Platonic
      balanced sets, sec:uncolored; App. C, "The solids, duality and
      congruences" = sec:solids-check, item 1).
 4. duality_checks
      Cube <-> octahedron and dodecahedron <-> icosahedron are dual (vertices
      of one = face-center directions of the other, edge midpoints in the same
      directions), and the tetrahedron is self-dual up to a rotation; hence
      T, O, I suffice (Section B.1, paragraph on duals; sec:solids-check,
      item 2).
 5. congruence_checks
      The five congruences among the 21 descriptions: T(F) and T(EF) are the
      images of T(V) and T(VE) under a quarter-turn about the z-axis, and
      T(E)=O(V), T(VF)=O(F), T(VEF)=O(VF) as sets; so they give 16 distinct sets
      (Section B.1; Table 4 = tab:21, last column; sec:solids-check, item 3;
      used by Proposition B.3 = prop:uncolored).
 6. analyze_configuration, for each of the 21 descriptions (Table 4 = tab:21)
      Balance (eq:B); shells and the three rules of Lemma B.5 (lem:shellrules,
      "Small-shell constraints"); the equality graph and its components; the
      comparison with the color atoms of Tables 3 and 4 (tab:hosts, tab:21);
      sufficiency, eq. (22) = eq:atombalance; the geometry of 2- and 4-point
      color atoms (Figure 4 = fig:leech-color-atoms). Together: Proposition
      B.6 (prop:finite, "Exact finite classification"). App. C, steps 1-4.
 7. check_symmetries, for each description
      Property (i) (subset sums of color-atom sizes) and property (ii) (proper
      rotations realizing every size-preserving permutation of the color atoms),
      Section B.2 (sec:colored-general); an improper symmetry fixing every color
      atom, Remark (mirror images) after the proof of Lemma A.2 (lem:colored).
      App. C, step 5.
 8. figure4_quarter_turn_check
      The quarter-turn about a coordinate axis interchanges the two tetrahedra
      in O(F) and O(VF) and preserves the octahedron in O(VF) (Figure 4 =
      fig:leech-color-atoms, caption; paragraph on property (ii)).
 9. minimum_distance_checks and distinctness_check
      The minimum squared distances that separate O(E) from I(V) (m = 12) and
      O(EF) from I(F) (m = 20), and hence that the 16 sets of Table 3 are
      pairwise distinct (proof of Proposition B.3 = prop:uncolored).

Not verified here (proved by hand in the paper, or cited): Leech's
classification (Theorem B.2 = thm:leech), the polygon families (Section B.2),
the proof of Lemma B.5, the second-moment argument of Proposition B.3, and the
deduction of Lemma A.2 from properties (i) and (ii).

The companion notebook balanced_sets.ipynb runs the same checks step by step,
with explanations. See README.txt for the certificate format.
"""

import argparse
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import combinations, permutations, product
import json
from pathlib import Path
import sys


class VerificationError(Exception):
    """A claimed exact identity or finite classification failed."""


def require(condition, message):
    if not condition:
        raise VerificationError(message)


# Bit 0 represents phi, bit 1 a, bit 2 b, bit 3 c. The real embedding is
# phi=(1+sqrt(5))/2, a=sqrt(phi+2), b=sqrt(3), c=sqrt(2), all positive.
# The 16 monomials phi^e a^f b^g c^h (exponents 0 or 1) form a Q-basis.
# Indeed a=2cos(pi/10) generates the real cyclic quartic subfield of Q(zeta20),
# with unique quadratic subfield Q(sqrt(5)). Its intersection with the
# biquadratic field Q(sqrt(2),sqrt(3)) is a subfield of Q(a), hence Q, Q(sqrt5)
# or Q(a). It is not Q(a), which is cyclic of degree 4 while Q(sqrt2,sqrt3) is
# not cyclic, and not Q(sqrt5), which is not one of the quadratic subfields
# Q(sqrt2), Q(sqrt3), Q(sqrt6). So it is Q; both fields are Galois over Q, so
# the total degree is 4*4 = 16.
BASIS_NAMES = tuple(
    "*".join(name for bit, name in enumerate(("phi", "a", "b", "c"))
             if mask & (1 << bit)) or "1"
    for mask in range(16)
)


@lru_cache(maxsize=256)
def monomial_product(i, j):
    """Reduce basis products using phi^2=phi+1, a^2=phi+2, b^2=3, c^2=2."""
    common = i & j
    output = (i ^ j) & 14
    phi_power = (i & 1) + (j & 1)
    scalar = (3 if common & 4 else 1) * (2 if common & 8 else 1)
    # Coefficients of 1 and phi in phi^p, for p=0,1,2,3.
    powers = ((1, 0), (0, 1), (1, 1), (1, 2))
    constant, linear = powers[phi_power]
    if common & 2:
        next_constant, next_linear = powers[phi_power + 1]
        constant, linear = (2 * constant + next_constant,
                            2 * linear + next_linear)
    return tuple((mask, coefficient * scalar)
                 for mask, coefficient in ((output, constant), (output | 1, linear))
                 if coefficient)


@lru_cache(maxsize=131072)
def multiply_terms(left, right):
    coefficients = defaultdict(Fraction)
    for i, x in left:
        for j, y in right:
            for mask, scalar in monomial_product(i, j):
                coefficients[mask] += x * y * scalar
    return tuple(sorted((mask, value) for mask, value in coefficients.items() if value))


class Field:
    """Immutable exact element of the degree-16 field, in its fixed Q-basis."""

    __slots__ = ("terms",)

    def __init__(self, value=0):
        if isinstance(value, Field):
            self.terms = value.terms
        elif isinstance(value, dict):
            require(all(isinstance(k, int) and 0 <= k < 16 for k in value),
                    "Invalid field basis index")
            self.terms = tuple(sorted((k, Fraction(v)) for k, v in value.items() if v))
        else:
            q = Fraction(value)
            self.terms = ((0, q),) if q else ()

    @classmethod
    def from_terms(cls, terms):
        result = object.__new__(cls)
        result.terms = terms
        return result

    def __add__(self, other):
        other = Field(other)
        coefficients = dict(self.terms)
        for mask, value in other.terms:
            coefficients[mask] = coefficients.get(mask, Fraction(0)) + value
        return Field(coefficients)

    __radd__ = __add__

    def __neg__(self):
        return Field.from_terms(tuple((mask, -value) for mask, value in self.terms))

    def __sub__(self, other):
        return self + (-Field(other))

    def __rsub__(self, other):
        return Field(other) + (-self)

    def __mul__(self, other):
        other = Field(other)
        return Field.from_terms(multiply_terms(self.terms, other.terms))

    __rmul__ = __mul__

    def __truediv__(self, rational):
        # Only rational division is needed; inverses of generators are explicit.
        return self * (Fraction(1) / Fraction(rational))

    def __eq__(self, other):
        if not isinstance(other, (Field, int, Fraction)):
            return NotImplemented
        return self.terms == Field(other).terms

    def __hash__(self):
        return hash(self.terms)

    def __repr__(self):
        return "Field({})".format(self.as_json())

    def as_json(self):
        return {BASIS_NAMES[mask]: str(value) for mask, value in self.terms}


ZERO = Field(0)
ONE = Field(1)
PHI = Field({1: 1})
A = Field({2: 1})
B = Field({4: 1})
C = Field({8: 1})
INV_PHI = PHI - 1
INV_A = A * (3 - PHI) / 5
INV_B = B / 3
INV_C = C / 2
ZERO_VECTOR = (ZERO, ZERO, ZERO)


def vector(values):
    return tuple(Field(x) for x in values)


def add(x, y):
    return tuple(a + b for a, b in zip(x, y))


def scale(t, x):
    return tuple(t * a for a in x)


def dot(x, y):
    return sum((a * b for a, b in zip(x, y)), ZERO)


def vector_sum(points):
    result = ZERO_VECTOR
    for point in points:
        result = add(result, point)
    return result


def field_self_checks():
    """Check 1: the field K = Q(phi, a, b, c) of App. C ("Number field and equality",
    eq:fieldbasis): the defining relations, the explicit inverses used to build
    the coordinates, and commutativity and associativity of the reduction table
    on all 16^3 triples of basis elements."""
    for condition, description in (
        (PHI * PHI == PHI + 1, "phi minimal polynomial"),
        (A * A == PHI + 2, "a defining relation"),
        (B * B == 3, "b defining relation"),
        (C * C == 2, "c defining relation"),
        (PHI * INV_PHI == ONE, "inverse of phi"),
        (A * INV_A == ONE, "inverse of a"),
        (B * INV_B == ONE, "inverse of b"),
        (C * INV_C == ONE, "inverse of c"),
    ):
        require(condition, "Field self-check failed: " + description)
    # Exhaustive associativity on basis elements checks the reduction table.
    basis = [Field({i: 1}) for i in range(16)]
    for i, x in enumerate(basis):
        for j, y in enumerate(basis):
            require(x * y == y * x, "Basis multiplication is not commutative")
            for k, z in enumerate(basis):
                require((x * y) * z == x * (y * z),
                        "Basis associativity failed at {},{},{}".format(i, j, k))


def platonic_pieces(family):
    """Check 2: the coordinates of App. C ("Coordinates and the 21 cases").

    Canonical normalized V/E/F orbits for tetrahedron, cube, icosahedron.

    O uses a cube: |V|=8, |E|=12, |F|=6. It still represents the complete
    octahedral family, including the dual octahedron.
    """
    axes = [vector(s if k == j else 0 for k in range(3))
            for j in range(3) for s in (-1, 1)]
    if family == "T":
        vertices = [scale(INV_B, vector(p)) for p in product((-1, 1), repeat=3)
                    if p[0] * p[1] * p[2] > 0]
        edges = axes
        faces = [scale(-ONE, p) for p in vertices]
        expected = (4, 6, 4)
    elif family == "O":
        vertices = [scale(INV_B, vector(p)) for p in product((-1, 1), repeat=3)]
        edges = [scale(INV_C, vector(p)) for p in product((-1, 0, 1), repeat=3)
                 if sum(a * a for a in p) == 2]
        faces = axes
        expected = (8, 12, 6)
    elif family == "I":
        raw = ([vector((0, s, PHI * t)) for s, t in product((-1, 1), repeat=2)]
               + [vector((PHI * t, 0, s)) for s, t in product((-1, 1), repeat=2)]
               + [vector((s, PHI * t, 0)) for s, t in product((-1, 1), repeat=2)])
        edge_indices = [(i, j) for i, j in combinations(range(12), 2)
                        if dot(raw[i], raw[j]) == PHI]
        face_indices = [(i, j, k) for i, j, k in combinations(range(12), 3)
                        if all(dot(raw[a], raw[b]) == PHI
                               for a, b in ((i, j), (i, k), (j, k)))]
        require(len(edge_indices) == 30 and len(face_indices) == 20,
                "Icosahedral incidence counts are incorrect")
        vertices = [scale(INV_A, p) for p in raw]
        edges = [scale(INV_PHI / 2, add(raw[i], raw[j])) for i, j in edge_indices]
        faces = [scale(INV_B * INV_PHI * INV_PHI,
                       vector_sum(raw[i] for i in indices)) for indices in face_indices]
        expected = (12, 30, 20)
    else:
        raise VerificationError("Unknown family " + family)

    pieces = {"V": vertices, "E": edges, "F": faces}
    require(tuple(len(pieces[name]) for name in "VEF") == expected,
            family + ": incorrect canonical orbit sizes")
    combined = [point for name in "VEF" for point in pieces[name]]
    require(len(set(combined)) == len(combined), family + ": repeated normalized points")
    require(all(dot(point, point) == ONE for point in combined),
            family + ": a canonical point has norm different from one")
    return pieces


def expected_atom_piece_counts(family, mask):
    """The color atoms of Tables 3 and 4 (tab:hosts, tab:21), entered by hand,
    independently of the computation: each dictionary describes one color atom
    by how many points of each piece (V, E, F; script convention) it contains."""
    if family == "T":
        if mask == 2:
            return [{"E": 2}] * 3
        return [{name: size} for bit, name, size in ((1, "V", 4), (2, "E", 6), (4, "F", 4))
                if mask & bit]
    if family == "O":
        if mask == 4:
            return [{"F": 2}] * 3
        atoms = []
        if mask & 1:
            atoms.extend([{"V": 8}] if mask & 2 else [{"V": 4}, {"V": 4}])
        if mask & 2:
            atoms.append({"E": 12})
        if mask & 4:
            atoms.append({"F": 6})
        return atoms
    return [{name: size} for bit, name, size in ((1, "V", 12), (2, "E", 30), (4, "F", 20))
            if mask & bit]


def determinant(matrix):
    return (matrix[0][0] * (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])
            - matrix[0][1] * (matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])
            + matrix[0][2] * (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0]))


def apply_matrix(matrix, point):
    return tuple(sum((matrix[i][j] * point[j] for j in range(3)), ZERO) for i in range(3))


def signed_permutation_matrices():
    for perm in permutations(range(3)):
        for signs in product((-1, 1), repeat=3):
            yield tuple(tuple(signs[i] if j == perm[i] else 0 for j in range(3))
                        for i in range(3))


def check_symmetries(points, atoms):
    """Check 7: property (ii) and the mirror-image remark (Section B.2), and
    property (i).

    Among the 48 signed permutation matrices, keep those that map the support
    onto itself. (ii): the proper ones (det = +1) realize every permutation of
    the color atoms that preserves their sizes. Mirror-image remark: some
    improper one (det = -1) fixes every color atom. (i): the total size of any
    subfamily of color atoms determines how many color atoms of each size it
    contains."""
    point_index = {point: i for i, point in enumerate(points)}
    atom_index = {frozenset(atom): i for i, atom in enumerate(atoms)}
    sizes = [len(atom) for atom in atoms]
    proper = {}
    improper = None
    for matrix in signed_permutation_matrices():
        # Signed permutation matrices are orthogonal; check rather than assume it.
        require(all(sum(matrix[k][i] * matrix[k][j] for k in range(3)) == (i == j)
                    for i in range(3) for j in range(3)), "Nonorthogonal symmetry candidate")
        transformed = [apply_matrix(matrix, point) for point in points]
        if any(point not in point_index for point in transformed):
            continue
        vertex_permutation = [point_index[point] for point in transformed]
        images = [frozenset(vertex_permutation[i] for i in atom) for atom in atoms]
        require(all(image in atom_index for image in images),
                "A symmetry of the support did not permute the computed atoms")
        atom_permutation = tuple(atom_index[image] for image in images)
        entry = {"matrix": matrix, "vertex_permutation": vertex_permutation,
                 "atom_permutation": atom_permutation}
        det = determinant(matrix)
        if det == 1:
            proper.setdefault(atom_permutation, entry)
        elif atom_permutation == tuple(range(len(atoms))) and improper is None:
            require(det == -1, "Incorrect improper determinant")
            improper = entry
    expected_permutations = {p for p in permutations(range(len(atoms)))
                             if all(sizes[i] == sizes[p[i]] for i in range(len(atoms)))}
    require(set(proper) == expected_permutations,
            "Proper rotations do not realize every permutation of equal-size atoms")
    require(improper is not None, "No improper symmetry fixes every atom setwise")

    # The cardinality of a color class determines its number of atoms of each
    # distinct size. Equal-size atoms can be jointly matched using the verified
    # full permutation group, for all colors at once.
    distinct_sizes = sorted(set(sizes))
    subset_by_total = {}
    subset_certificate = []
    for selected in product((0, 1), repeat=len(atoms)):
        total = sum(size * flag for size, flag in zip(sizes, selected))
        counts = tuple(sum(flag for size, flag in zip(sizes, selected) if size == s)
                       for s in distinct_sizes)
        if total in subset_by_total:
            require(subset_by_total[total] == counts,
                    "A color count has an ambiguity not explained by equal-size atoms")
        subset_by_total[total] = counts
        subset_certificate.append({"atoms": [i for i, flag in enumerate(selected) if flag],
                                   "total_size": total,
                                   "counts_by_distinct_atom_size": counts})
    return {"proper_atom_permutations": [proper[p] for p in sorted(proper)],
            "common_improper_symmetry": improper,
            "distinct_atom_sizes": distinct_sizes,
            "subset_cardinalities": subset_certificate}


def analyze_configuration(family, mask, pieces):
    """Check 6: Proposition B.6 (prop:finite) for one of the 21 descriptions.

    App. C, steps 1-4: Gram matrix and shells; balance (eq:B) at every root;
    the three rules of Lemma B.5 (lem:shellrules), with their premises checked;
    the equality graph and a spanning forest with witnesses; the comparison of
    its components with the color atoms of Tables 3 and 4; sufficiency
    (eq:atombalance: every color atom is balanced at every root of the whole
    support); and the geometry of 2- and 4-point color atoms (antipodal pairs,
    regular tetrahedra; Figure 4). Then check_symmetries (check 7)."""
    name = family + str(mask)
    points, piece_labels = [], []
    for bit, label in ((1, "V"), (2, "E"), (4, "F")):
        if mask & bit:
            points.extend(pieces[label])
            piece_labels.extend([label] * len(pieces[label]))
    n = len(points)
    require(len(set(points)) == n, name + ": repeated support points")
    gram = [[dot(x, y) for y in points] for x in points]
    parents = list(range(n))
    equality_forest = []
    all_shells = []
    rule_counts = Counter()

    def find(i):
        while parents[i] != i:
            parents[i] = parents[parents[i]]
            i = parents[i]
        return i

    def join(i, j, root, scalar, shell, rule):
        a, b = find(i), find(j)
        if a != b:
            parents[b] = a
            equality_forest.append({"edge": [i, j], "root": root,
                                    "dot": scalar.as_json(), "shell": shell,
                                    "rule": rule})
            rule_counts[rule] += 1

    for root in range(n):
        shells = defaultdict(list)
        for j in range(n):
            shells[gram[root][j]].append(j)
        for scalar, shell in shells.items():
            tangents = [add(points[j], scale(-scalar, points[root])) for j in shell]
            require(vector_sum(tangents) == ZERO_VECTOR,
                    name + ": the support is not balanced at root " + str(root))
            all_shells.append({"root": root, "dot": scalar.as_json(), "points": shell})
            if scalar == ONE or scalar == -ONE:
                require(len(shell) == 1 and tangents == [ZERO_VECTOR],
                        name + ": invalid polar shell")
                continue
            radius_squared = ONE - scalar * scalar
            require(radius_squared != ZERO and all(dot(v, v) == radius_squared for v in tangents),
                    name + ": inconsistent nonzero tangent lengths")
            require(len(set(tangents)) == len(tangents), name + ": duplicate tangents")
            if len(shell) in (2, 3):
                # A proper nonempty zero-sum subset is impossible: a singleton
                # is nonzero, and in size 3 a zero-sum pair leaves a singleton.
                for j in shell[1:]:
                    join(shell[0], j, root, scalar, shell, "whole_shell_size_2_or_3")
            elif len(shell) == 4:
                opposite_pairs = [(a, b) for a, b in combinations(range(4), 2)
                                  if add(tangents[a], tangents[b]) == ZERO_VECTOR]
                require(len(opposite_pairs) == 2
                        and set(i for pair in opposite_pairs for i in pair) == set(range(4)),
                        name + ": four-point balanced shell is not two opposite pairs")
                # Any proper nonempty zero-sum color class has size 2, so it is
                # one of these opposite pairs. Each opposite pair has one color.
                for a, b in opposite_pairs:
                    join(shell[a], shell[b], root, scalar, shell, "opposite_pair_in_size_4")
            elif len(shell) == 5:
                adjacent_dot = radius_squared * (PHI - 1) / 2
                diagonal_dot = -radius_squared * PHI / 2
                pair_dots = [dot(tangents[a], tangents[b]) for a, b in combinations(range(5), 2)]
                if set(pair_dots) == {adjacent_dot, diagonal_dot}:
                    require(pair_dots.count(adjacent_dot) == 5 and pair_dots.count(diagonal_dot) == 5,
                            name + ": pentagon pair multiplicities incorrect")
                    require(all(add(tangents[a], tangents[b]) != ZERO_VECTOR
                                for a, b in combinations(range(5), 2)),
                            name + ": regular pentagon has an antipodal pair")
                    # No singleton or pair sums to zero; complements rule out
                    # zero sums of size 4 or 3. Hence the shell is monochromatic.
                    for j in shell[1:]:
                        join(shell[0], j, root, scalar, shell, "whole_regular_pentagon")

    groups = defaultdict(list)
    for i in range(n):
        groups[find(i)].append(i)
    atoms = sorted(groups.values(), key=lambda atom: atom[0])
    require(len(equality_forest) == n - len(atoms), name + ": equality graph is not a forest")
    piece_counts = [dict(sorted(Counter(piece_labels[i] for i in atom).items())) for atom in atoms]
    canonical = lambda table: sorted(tuple(sorted(row.items())) for row in table)
    require(canonical(piece_counts) == canonical(expected_atom_piece_counts(family, mask)),
            name + ": computed atoms differ from the independent expected table")

    atom_certificate = []
    for atom_number, atom in enumerate(atoms):
        # Sufficiency: making each atom monochromatic (with arbitrary colors)
        # satisfies the balance condition at EVERY root of the whole support.
        for root in range(n):
            shells = defaultdict(list)
            for j in atom:
                shells[gram[root][j]].append(j)
            for scalar, shell in shells.items():
                require(vector_sum(add(points[j], scale(-scalar, points[root])) for j in shell)
                        == ZERO_VECTOR,
                        name + ": a color atom fails balance at a root of the support")
        geometry = "canonical_orbit"
        if len(atom) == 2:
            require(add(points[atom[0]], points[atom[1]]) == ZERO_VECTOR,
                    name + ": a two-point atom is not an antipodal pair")
            geometry = "antipodal_pair"
        if len(atom) == 4:
            require(all(gram[i][j] == Field(Fraction(-1, 3)) for i, j in combinations(atom, 2)),
                    name + ": a four-point atom is not a regular tetrahedron")
            geometry = "regular_tetrahedron"
        atom_certificate.append({"index": atom_number, "points": atom, "size": len(atom),
                                 "piece_counts": piece_counts[atom_number], "geometry": geometry})

    symmetry_certificate = check_symmetries(points, atoms)
    return {"family": family, "mask": mask, "pieces": [label for bit, label in ((1, "V"), (2, "E"), (4, "F")) if mask & bit],
            "point_count": n,
            "points": [{"index": i, "piece": piece_labels[i],
                        "coordinates": [x.as_json() for x in point]} for i, point in enumerate(points)],
            "shells": all_shells, "atoms": atom_certificate,
            "equality_forest": equality_forest,
            "equality_rule_counts": dict(sorted(rule_counts.items())),
            "symmetry_and_subset_certificate": symmetry_certificate,
            "checks": {"distinct_unit_points": True, "support_balanced": True,
                       "expected_atoms_match": True, "each_atom_balanced_at_every_support_root": True,
                       "all_equal_size_atom_permutations_realized_properly": True,
                       "all_atoms_share_an_improper_symmetry": True,
                       "color_count_determines_atom_size_counts": True}}


def quadratic_sign(x):
    """Exact sign of an element of Q(sqrt5) or Q(sqrt6) in the fixed basis.

    Q(sqrt5) is spanned by 1 and phi, with x + y*phi = (x + y/2) + (y/2)*sqrt5;
    Q(sqrt6) is spanned by 1 and b*c = sqrt6. Other elements are rejected.
    """
    terms = dict(x.terms)
    if set(terms) <= {0, 1}:
        p = terms.get(0, Fraction(0)) + terms.get(1, Fraction(0)) / 2
        q, k = terms.get(1, Fraction(0)) / 2, 5
    elif set(terms) <= {0, 12}:
        p, q, k = terms.get(0, Fraction(0)), terms.get(12, Fraction(0)), 6
    else:
        raise VerificationError("Sign requested outside Q(sqrt5) and Q(sqrt6)")
    sign = lambda t: (t > 0) - (t < 0)
    if p == 0 or q == 0 or sign(p) == sign(q):
        return sign(p) if p != 0 else sign(q)
    # p and q have opposite signs: p + q*sqrt(k) has the sign of p^2 - k*q^2 times sign(p).
    return sign(p) * sign(p * p - k * q * q)


def minimum_distance_checks():
    """Check 9a: the minimum squared distances in the proof of Proposition B.3
    (prop:uncolored, "The angle histogram determines a listed set").

    Among the 16 sets of Table 3 (tab:hosts), only O(E), I(V) (m = 12) and
    O(EF), I(F) (m = 20) share a size. The proof separates them by their
    minimum squared distance 2 - 2*max{u.v : u != v}, which the angle
    histogram determines. For each of the four sets we check that the claimed
    value occurs and that every other squared distance minus it has
    nonnegative exact sign. Returns {label: claimed value}.
    """
    sqrt5 = 2 * PHI - 1
    sqrt6 = B * C
    claims = (  # (certificate ID, label in Table 3, m, claimed minimum, closed form)
        ("O2", "O(E)", 12, ONE, "1"),
        ("I1", "I(V)", 12, 2 - 2 * sqrt5 / 5, "2-2/sqrt5"),
        ("O3", "O(EF)", 20, 2 - 2 * sqrt6 / 3, "2-2*sqrt(2/3)"),
        ("I4", "I(F)", 20, 2 - 2 * sqrt5 / 3, "2-2*sqrt5/3"),
    )
    pieces = {family: platonic_pieces(family) for family in "OI"}
    minima = {}
    for ident, label, m, claimed, closed_form in claims:
        points = cert_points(ident, pieces)
        require(len(points) == m, label + ": wrong number of points")
        squared = {2 - 2 * dot(x, y) for x, y in combinations(points, 2)}
        require(claimed in squared, label + ": claimed minimum distance does not occur")
        require(all(quadratic_sign(value - claimed) >= 0 for value in squared),
                label + ": a smaller squared distance exists")
        minima[label] = (claimed, closed_form)
        print("{} ({}): m={}, min squared distance = {}; PASS".format(
            label, ident, m, closed_form), flush=True)
    require(minima["O(E)"][0] != minima["I(V)"][0] and minima["O(EF)"][0] != minima["I(F)"][0],
            "Minimum distances do not separate the equal-size pairs")
    return minima


# ---------------------------------------------------------------------------
# Certificate IDs (Table 4 = tab:21): family letter and mask V=1, E=2, F=4.
# The O family uses the script's cube convention (App. C): its V and F pieces
# are the octahedron's F and V.
# ---------------------------------------------------------------------------

def cert_points(ident, pieces):
    """Points of a certificate ID such as 'O5', in the order V, E, F."""
    family, mask = ident[0], int(ident[1])
    return [point for bit, name in ((1, "V"), (2, "E"), (4, "F")) if mask & bit
            for point in pieces[family][name]]


# The 16 distinct sets of Table 3 (tab:hosts), by certificate ID.
REPRESENTATIVES = ("T1", "T3", "O1", "O2", "O3", "O4", "O5", "O6", "O7",
                   "I1", "I2", "I3", "I4", "I5", "I6", "I7")


# ---------------------------------------------------------------------------
# Checks 3 and 4: the five Platonic solids, each built from its own vertices
# ---------------------------------------------------------------------------

def cross(x, y):
    return (x[1] * y[2] - x[2] * y[1], x[2] * y[0] - x[0] * y[2], x[0] * y[1] - x[1] * y[0])


def in_q_sqrt5(point):
    """All coordinates lie in Q(sqrt5) = Q(phi), where quadratic_sign applies."""
    return all(set(dict(x.terms)) <= {0, 1} for x in point)


def same_direction(x, y):
    """For nonzero x, y over Q(sqrt5): y = lambda*x for some lambda > 0."""
    return cross(x, y) == ZERO_VECTOR and quadratic_sign(dot(x, y)) > 0


def same_directions(xs, ys):
    """xs and ys consist of the same rays, each ray exactly once."""
    if len(xs) != len(ys):
        return False
    used = set()
    for x in xs:
        matches = [j for j, y in enumerate(ys) if same_direction(x, y)]
        if len(matches) != 1 or matches[0] in used:
            return False
        used.add(matches[0])
    return True


def solid_from_vertices(name, vertices, counts, face_size):
    """Build a convex polyhedron from its vertices alone (coordinates in Q(sqrt5)).

    Edges are the pairs of vertices at maximal inner product (the nearest
    pairs); faces are the vertex sets of supporting planes, i.e. planes through
    three vertices with all vertices on one side. We check the numbers
    (|V|, |E|, |F|) = counts, that every face has face_size vertices and
    face_size edges, and that every edge lies in exactly two faces. Returns
    representatives of the directions of the vertices, of the edge midpoints
    (v + w) and of the face centers (sum of the face's vertices)."""
    n = len(vertices)
    require(all(in_q_sqrt5(v) for v in vertices), name + ": coordinates outside Q(sqrt5)")
    require(len(set(vertices)) == n, name + ": repeated vertices")
    radius2 = dot(vertices[0], vertices[0])
    require(all(dot(v, v) == radius2 for v in vertices), name + ": vertices not on one sphere")
    pairs = list(combinations(range(n), 2))
    best = None
    for i, j in pairs:
        t = dot(vertices[i], vertices[j])
        if best is None or quadratic_sign(t - best) > 0:
            best = t
    edges = [(i, j) for i, j in pairs if dot(vertices[i], vertices[j]) == best]
    faces = set()
    for i, j, k in combinations(range(n), 3):
        normal = cross(add(vertices[j], scale(-ONE, vertices[i])),
                       add(vertices[k], scale(-ONE, vertices[i])))
        if normal == ZERO_VECTOR:
            continue
        level = dot(normal, vertices[i])
        signs = [quadratic_sign(dot(normal, v) - level) for v in vertices]
        if all(s <= 0 for s in signs) or all(s >= 0 for s in signs):
            faces.add(frozenset(l for l, s in enumerate(signs) if s == 0))
    faces = sorted(faces, key=sorted)
    require((n, len(edges), len(faces)) == counts,
            name + ": wrong numbers of vertices, edges and faces")
    require(all(len(f) == face_size for f in faces), name + ": a face has the wrong size")
    require(all(sum(1 for f in faces if i in f and j in f) == 2 for i, j in edges),
            name + ": an edge does not lie in exactly two faces")
    require(all(sum(1 for i, j in edges if i in f and j in f) == face_size for f in faces),
            name + ": a face is not bounded by face_size edges")
    return {"V": list(vertices),
            "E": [add(vertices[i], vertices[j]) for i, j in edges],
            "F": [vector_sum(vertices[l] for l in sorted(f)) for f in faces]}


def platonic_solids():
    """The five Platonic solids (Section B.1), each from its standard vertices."""
    signs = list(product((-1, 1), repeat=3))
    pm = list(product((-1, 1), repeat=2))
    tetrahedron = [vector(e) for e in signs if e[0] * e[1] * e[2] > 0]
    cube = [vector(e) for e in signs]
    octahedron = [vector(s if k == j else 0 for k in range(3)) for j in range(3) for s in (-1, 1)]
    icosahedron = ([vector((0, s, PHI * t)) for s, t in pm]
                   + [vector((PHI * t, 0, s)) for s, t in pm]
                   + [vector((s, PHI * t, 0)) for s, t in pm])
    dodecahedron = (cube
                    + [vector((0, PHI * s, INV_PHI * t)) for s, t in pm]
                    + [vector((INV_PHI * t, 0, PHI * s)) for s, t in pm]
                    + [vector((PHI * s, INV_PHI * t, 0)) for s, t in pm])
    return {
        "tetrahedron": solid_from_vertices("tetrahedron", tetrahedron, (4, 6, 4), 3),
        "cube": solid_from_vertices("cube", cube, (8, 12, 6), 4),
        "octahedron": solid_from_vertices("octahedron", octahedron, (6, 12, 8), 3),
        "dodecahedron": solid_from_vertices("dodecahedron", dodecahedron, (20, 30, 12), 5),
        "icosahedron": solid_from_vertices("icosahedron", icosahedron, (12, 30, 20), 3),
    }


# Positive factors undoing the normalization of platonic_pieces, so that the
# points have coordinates in Q(sqrt5). Multiplying by a positive scalar does not
# change a direction (b, c, a, phi > 0 in the fixed real embedding).
UNNORMALIZE = {"T": {"V": B, "E": ONE, "F": B},
               "O": {"V": B, "E": C, "F": ONE},
               "I": {"V": A, "E": 2 * PHI, "F": B * PHI * PHI}}


def solid_identification_checks(solids):
    """Check 3: the coordinates of App. C ("Coordinates and the 21 cases") are
    the vertices, projected edge midpoints and projected face centers of their
    solids, as in the definition of the Platonic balanced sets (Section B.1).

    The script's O family is the cube (V = cube vertices, F = axes); the paper's
    octahedron convention (V_O = axes, F_O = cube) is checked as well."""
    solid_of = {"T": "tetrahedron", "O": "cube", "I": "icosahedron"}
    for family, solid in solid_of.items():
        pieces = platonic_pieces(family)
        for piece in "VEF":
            points = [scale(UNNORMALIZE[family][piece], p) for p in pieces[piece]]
            require(all(in_q_sqrt5(p) for p in points),
                    family + piece + ": unnormalized coordinates outside Q(sqrt5)")
            require(same_directions(points, solids[solid][piece]),
                    "{}: the {} piece is not the {} set of the {}".format(family, piece, piece, solid))
    cube_convention = {piece: [scale(UNNORMALIZE["O"][piece], p) for p in platonic_pieces("O")[piece]]
                       for piece in "VEF"}
    for paper_piece, script_piece in (("V", "F"), ("E", "E"), ("F", "V")):
        require(same_directions(cube_convention[script_piece], solids["octahedron"][paper_piece]),
                "O: the paper's octahedral " + paper_piece + " piece is wrong")


QUARTER_TURN = ((0, -1, 0), (1, 0, 0), (0, 0, 1))   # rotation by pi/2 about the z-axis


def duality_checks(solids):
    """Check 4: duality (Section B.1, paragraph on duals).

    For cube/octahedron and dodecahedron/icosahedron, the vertices of each are
    the face-center directions of the other, and their edge midpoints point in
    the same directions; so a solid and its dual give the same Platonic
    balanced sets with V and F exchanged, and T, O, I suffice. The tetrahedron
    is self-dual: its face-center directions are the antipodes of its vertices,
    and they form the image of the tetrahedron under a quarter-turn."""
    for first, second in (("cube", "octahedron"), ("dodecahedron", "icosahedron")):
        require(same_directions(solids[first]["V"], solids[second]["F"]),
                first + " vertices are not the face centers of the " + second)
        require(same_directions(solids[first]["F"], solids[second]["V"]),
                first + " face centers are not the vertices of the " + second)
        require(same_directions(solids[first]["E"], solids[second]["E"]),
                first + " and " + second + " edge midpoints differ")
    tetrahedron = solids["tetrahedron"]
    require(same_directions(tetrahedron["F"], [scale(-ONE, v) for v in tetrahedron["V"]]),
            "tetrahedron face centers are not the antipodes of its vertices")
    require(determinant(QUARTER_TURN) == 1, "quarter-turn is not a rotation")
    require(same_directions([apply_matrix(QUARTER_TURN, v) for v in tetrahedron["V"]], tetrahedron["F"]),
            "the dual tetrahedron is not a rotated copy of the tetrahedron")


# Check 5: the five congruences of Table 4 (tab:21), as (ID, ID, rotation, statement).
# Congruence in the paper means a proper rotation (Section 2).
IDENTITY = ((1, 0, 0), (0, 1, 0), (0, 0, 1))
CONGRUENCES = (("T1", "T4", QUARTER_TURN, "R_z T(V) = T(F)"),
               ("T3", "T6", QUARTER_TURN, "R_z T(VE) = T(EF)"),
               ("T2", "O4", IDENTITY, "T(E) = O(V)"),
               ("T5", "O1", IDENTITY, "T(VF) = O(F)"),
               ("T7", "O5", IDENTITY, "T(VEF) = O(VF)"))


def congruence_checks(pieces):
    """Check 5: the five congruences among the 21 descriptions (Section B.1;
    Table 4, last column; sec:solids-check, item 3). Three are equalities of
    sets; two hold via the quarter-turn R_z about the z-axis, which maps the
    tetrahedron's vertices onto its face centers (their antipodes) and its edge
    midpoints (the axes) onto themselves. They reduce the 21 descriptions to the
    16 sets of Table 3, as used by Proposition B.3."""
    certificate = []
    for first, second, rotation, statement in CONGRUENCES:
        require(determinant(rotation) == 1, statement + ": not a rotation")
        X = [apply_matrix(rotation, p) for p in cert_points(first, pieces)]
        Y = cert_points(second, pieces)
        require(len(X) == len(Y) and set(X) == set(Y), statement + " fails")
        certificate.append({"ids": [first, second],
                            "map": "identity" if rotation == IDENTITY else "quarter-turn about the z-axis",
                            "rotation": rotation, "statement": statement})
    # Each congruence pairs one of the 16 representatives with one duplicate,
    # and representatives and duplicates together are the 21 descriptions.
    all_ids = {family + str(mask) for family in "TOI" for mask in range(1, 8)}
    duplicates = set()
    for first, second, _, _ in CONGRUENCES:
        pair = {first, second}
        require(len(pair & set(REPRESENTATIVES)) == 1, "a congruence does not involve exactly one representative")
        duplicates |= pair - set(REPRESENTATIVES)
    require(len(duplicates) == 5 and not duplicates & set(REPRESENTATIVES)
            and duplicates | set(REPRESENTATIVES) == all_ids,
            "the congruences and representatives do not cover the 21 descriptions")
    return certificate


def distinctness_check(pieces, minima):
    """Check 9b: the 16 sets of Table 3 are pairwise distinct (non-congruent):
    their sizes m differ, except O(E), I(V) and O(EF), I(F), which have
    different minimum distances (check 9a)."""
    sizes = {ident: len(cert_points(ident, pieces)) for ident in REPRESENTATIVES}
    shared = sorted(tuple(sorted(i for i in REPRESENTATIVES if sizes[i] == m))
                    for m in set(sizes.values()) if list(sizes.values()).count(m) > 1)
    require(shared == [("I1", "O2"), ("I4", "O3")], "unexpected sets of equal size in Table 3")
    require(minima["O(E)"][0] != minima["I(V)"][0] and minima["O(EF)"][0] != minima["I(F)"][0],
            "equal-size sets are not separated")
    return {ident: sizes[ident] for ident in REPRESENTATIVES}


def figure4_quarter_turn_check(configurations, pieces):
    """Check 8: Figure 4 (fig:leech-color-atoms). The quarter-turn about the
    z-axis maps O(F) (ID O1) and O(VF) (ID O5) onto themselves, interchanges
    their two tetrahedral color atoms and, in O(VF), preserves the octahedron."""
    result = {}
    for ident in ("O1", "O5"):
        points = cert_points(ident, pieces)
        index = {p: i for i, p in enumerate(points)}
        image = [index.get(apply_matrix(QUARTER_TURN, p)) for p in points]
        require(None not in image, ident + ": the quarter-turn does not map the support onto itself")
        atoms = [frozenset(a["points"]) for a in configurations[ident]["atoms"]]
        permutation = tuple(atoms.index(frozenset(image[i] for i in atom)) for atom in atoms)
        sizes = [len(atom) for atom in atoms]
        tetrahedra = [k for k, s in enumerate(sizes) if s == 4]
        require(len(tetrahedra) == 2 and permutation[tetrahedra[0]] == tetrahedra[1]
                and permutation[tetrahedra[1]] == tetrahedra[0],
                ident + ": the quarter-turn does not interchange the tetrahedra")
        require(all(permutation[k] == k for k, s in enumerate(sizes) if s != 4),
                ident + ": the quarter-turn moves the octahedron")
        result[ident] = {"rotation": QUARTER_TURN, "atom_permutation": permutation}
    return result


def build_certificate():
    """Run every check (see the module docstring) and return the certificate."""
    field_self_checks()
    print("Number field: relations, inverses, associativity; PASS", flush=True)
    pieces = {family: platonic_pieces(family) for family in "TOI"}
    solids = platonic_solids()
    solid_identification_checks(solids)
    print("Coordinates are the V/E/F sets of the tetrahedron, cube, octahedron, icosahedron; PASS", flush=True)
    duality_checks(solids)
    print("Duality: cube<->octahedron, dodecahedron<->icosahedron, tetrahedron self-dual; PASS", flush=True)
    congruences = congruence_checks(pieces)
    print("Five congruences among the 21 descriptions; PASS", flush=True)
    configurations = {}
    for family in "TOI":
        for mask in range(1, 8):
            name = family + str(mask)
            result = analyze_configuration(family, mask, pieces[family])
            configurations[name] = result
            print("{}: {:2d} points; atoms {}; {:2d} forced equalities; PASS".format(
                name, result["point_count"], [a["size"] for a in result["atoms"]],
                len(result["equality_forest"])), flush=True)
    require(len(configurations) == 21, "Not all 21 Platonic unions were checked")
    quarter_turn = figure4_quarter_turn_check(configurations, pieces)
    print("Figure 4: the quarter-turn interchanges the tetrahedra; PASS", flush=True)
    minima = minimum_distance_checks()
    sizes = distinctness_check(pieces, minima)
    print("The 16 sets of Table 3 are pairwise distinct; PASS", flush=True)
    return {
        "certificate_format": "colored-balanced-platonic-v2",
        "arithmetic": {"base": "fractions.Fraction", "floating_point_used": False,
                       "field_degree": 16, "basis_order": BASIS_NAMES,
                       "relations": ["phi^2=phi+1", "a^2=phi+2", "b^2=3", "c^2=2"],
                       "embedding": "phi=(1+sqrt(5))/2; a=sqrt(phi+2); b=sqrt(3); c=sqrt(2), positive roots",
                       "coefficient_format": "Sparse mapping from basis monomial to rational string; {} is zero"},
        "indexing": "All point and atom indices are zero-based; masks use V=1,E=2,F=4.",
        "scope": ("Finite Platonic colored-balance classification (Proposition B.6), exact symmetry "
                  "witnesses and color-atom-size combinatorics (properties (i), (ii), the mirror-image "
                  "remark), the identification of the coordinates with the solids, duality, the five "
                  "congruences, Figure 4's quarter-turn, and the minimum distances of Proposition B.3. "
                  "Leech's theorem and the polygon families are external analytic inputs."),
        "configuration_count": len(configurations),
        "forced_equality_count": sum(len(c["equality_forest"]) for c in configurations.values()),
        "configurations": configurations,
        "congruences": congruences,
        "figure4_quarter_turn": quarter_turn,
        "minimum_squared_distances": {label: {"value": value.as_json(), "closed_form": form}
                                      for label, (value, form) in minima.items()},
        "table3_sizes": sizes,
    }


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--output", type=Path, help="Write the deterministic, inspectable JSON certificate to this path.")
    args = parser.parse_args(argv)
    try:
        certificate = build_certificate()
        if args.output is not None:
            args.output.parent.mkdir(parents=True, exist_ok=True)
            with open(args.output, "w", encoding="utf-8", newline="\n") as handle:   # LF on every platform
                handle.write(json.dumps(certificate, indent=2, ensure_ascii=True) + "\n")
            print("Certificate written to {}".format(args.output), flush=True)
        print("SUCCESS: all checks passed; 21 configurations, {} forced equalities.".format(
            certificate["forced_equality_count"]), flush=True)
        return 0
    except VerificationError as error:
        print("VERIFICATION FAILED: {}".format(error), file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())

